NNLO QCD corrections in full colour for jet production observables at the LHC

Calculations for processes involving a high multiplicity of coloured particles often employ a leading colour approximation, where only the leading terms in the expansion of the number of colours $N_c$ and the number of flavours $n_f$ are retained. This approximation of the full colour result is motivated by the $1/N_c^2$ suppression of the first subleading terms and by the increasing complexity of including subleading colour contributions to the calculation. In this work, we present the calculations using the antenna subtraction method in the NNLOJET framework for the NNLO QCD corrections at full colour for several jet observables at the LHC. The single jet inclusive cross section is calculated doubly differential in transverse momentum and absolute rapidity and compared with the CMS measurement at 13 TeV. A calculation for dijet production doubly differential in dijet mass and rapidity difference is also performed and compared with the ATLAS 7 TeV data. Lastly, a triply differential dijet cross section in average transverse momentum, rapidity separation and dijet system boost is calculated and compared with the CMS 8 TeV data. The impact of the subleading colour contributions to the leading colour approximation is assessed in detail for all three types of observables and as a function of the jet cone size. The subleading colour contributions play a potentially sizable role in the description of the triply differential distributions, which probe kinematical configurations that are not easily accessed by any of the other observables.

==> anc/Tables/ATLAS7_2j.txt <==
######################################################################################################
# All the data used for the doubly-differential dijet cross sections plots by NNLOJET in table format 
######################################################################################################

############################
# d2sig/dmjj/d|y*| (fb/GeV) 
############################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_LO 	 Y_LOWER_LO 	 Y_UPPER_LO 	 Y_CENTRAL_NLO 	 Y_LOWER_NLO 	 Y_UPPER_NLO 	 Y_CENTRAL_NNLO_FC 	 Y_LOWER_NNLO_FC 	 Y_UPPER_NNLO_FC 	 Y_CENTRAL_NNLO_LC 	 Y_LOWER_NNLO_LC 	 Y_UPPER_NNLO_LC
# y1
260.0	310.0	776312.727558	627570.474172	974715.626558	857334.303258	817826.137832	866787.456162	809546.805678	779682.026998	822475.66788	769911.939522	741275.58627	789527.7997	
310.0	370.0	294388.46935	236504.572052	372300.133532	330821.056048	313532.569518	336507.266122	311013.103766	297372.070568	315512.110076	307031.941084	290980.767602	311053.593442	
370.0	440.0	109196.069957	87227.095916	138993.4445844	123231.4362834	116428.1596446	125560.4954076	116512.1879068	111852.5239562	118141.1865436	114054.3154402	107824.9883306	115533.7935922	
440.0	510.0	42707.2909128	33949.5074396	54660.4838046	49102.3857608	46130.0345668	50255.9074816	46679.5620092	45224.2815552	47274.5728082	46052.8596212	43899.8518854	46712.511342	
510.0	590.0	17872.37135636	14149.28095502	22980.219952	20899.9778222	19533.09891994	21481.6603406	19938.86102178	19163.96090104	20067.5916436	19744.52540818	18510.56764166	19790.87019522	
590.0	670.0	7751.7027395	6114.78836052	10008.21675008	9126.27883078	8507.11483374	9393.2610728	8747.12031422	8471.38929184	8826.58958468	8553.64467004	8186.31057062	8661.0290866	
670.0	760.0	3523.00985414	2770.33613176	4564.71662584	4208.88070364	3908.18045386	4342.99052288	4060.02537652	3945.55269502	4080.51795874	4036.17108948	3882.79309088	4055.22418034	
760.0	850.0	1640.669094322	1286.428681852	2132.61540492	1969.76561489	1824.578379852	2035.50872662	1919.78320443	1862.561320002	1930.090996588	1870.918135638	1799.4109896	1888.000782052	
850.0	950.0	791.500444158	618.983789176	1031.736418454	962.503726536	888.129190652	997.376011244	935.21308923	906.281852202	937.177850878	923.87217554	890.025730546	928.422181732	
950.0	1060.0	376.863842648	293.961937282	492.603716982	462.656073214	425.630130028	480.285837148	454.452772984	441.479972476	454.675955474	448.235561466	427.011614412	449.292393842	
1060.0	1180.0	178.3743235102	138.78139405	233.78188114	220.503705434	202.447427026	229.11668372	216.548531368	211.264990718	217.618928046	215.774128432	210.889335264	217.041297982	
1180.0	1310.0	83.9461904006	65.1440327138	110.3156121378	105.0526826934	96.0862427762	109.5122402042	102.5760716008	99.7835490564	103.4164385916	102.6012437276	99.952883226	102.9117304644	
1310.0	1450.0	39.3998130628	30.4940638876	51.9179711696	49.913578958	45.5164919912	52.2594487682	49.8614077452	49.0207654008	49.879712512	49.0845192474	47.7622774866	49.264207866	
1450.0	1600.0	18.42504879864	14.22070627232	24.3494782814	23.4619593554	21.3376202488	24.6146608846	23.3666957612	22.9360059308	23.3955877408	23.2810897838	22.744525263	23.3621740292	
1600.0	1760.0	8.56390343238	6.58999153008	11.35289855274	11.0499423321	10.0167675588	11.63668156582	11.08879922488	10.90681516122	11.15327302258	10.95719432866	10.70234084944	11.00987040198	
1760.0	1940.0	3.86701821664	2.96582905904	5.1442955775	5.05610913706	4.56589873114	5.34892304656	5.04620895318	4.9258556641	5.04620895318	5.07305259564	4.96473691726	5.07305259564	
1940.0	2120.0	1.721780248604	1.31574830351	2.299254865	2.27567963766	2.04633182392	2.41971645034	2.2828991133	2.2453291668	2.29879162168	2.30752600526	2.25143313978	2.31706734166	
2120.0	2330.0	0.747101288752	0.568645743122	1.001863946498	0.999983382434	0.895600614444	1.06799012048	1.007860509228	0.984938054324	1.007860509228	1.01412407114	0.995765260218	1.017585199578	
2330.0	2550.0	0.302717947456	0.229345656588	0.407900891062	0.412829125204	0.367904039008	0.44339881004	0.420918560878	0.410185278932	0.423656548674	0.423258886842	0.416294288812	0.423882390306	
2550.0	2780.0	0.1206800160742	0.090981701494	0.163436349212	0.1656152119188	0.1468253948664	0.1788999879032	0.1679182357104	0.1624911863372	0.1679182357104	0.1700038210794	0.1671322801872	0.17043490764	
2780.0	4270.0	0.01171625462216	0.00875675138096	0.0160103691431	0.01649036512194	0.01449113818896	0.01798711088664	0.01676250662032	0.01621332525498	0.01683676372574	0.01709086328328	0.01677820168386	0.01714393700646	

# y2
310.0	370.0	652005.180198	524687.832092	823052.750318	755004.347606	711313.768476	774733.556606	703075.733436	664778.314582	711817.35381	691535.684868	658392.949146	706195.014186	
370.0	440.0	246033.607964	196844.660888	312633.161882	288983.374362	270850.428956	297560.894406	273437.217358	264720.76421	276883.827268	269460.19157	257877.098738	272777.702852	
440.0	510.0	97497.8192906	77618.4303208	124586.1642728	115703.1444108	107995.250087	119396.7410392	110019.8395192	106181.7846272	111001.4335102	107024.247764	103036.8054598	109819.4578658	
510.0	590.0	41120.4980068	32600.6247992	52790.9424902	49376.0618192	45869.7460786	51122.9953146	47503.4963422	45890.8251076	47554.1923714	46974.6236342	45215.2912346	47176.0445104	
590.0	670.0	17922.15674068	14157.5694899	23103.692451	21811.512297	20194.3322328	22624.4309916	20852.84775	20175.0703344	21020.6670818	20688.125649	19830.577563	20798.7640548	
670.0	760.0	8178.91597054	6440.8185609	10580.69413698	10021.33292532	9251.87883058	10410.16557546	9764.6830411	9420.8983975	9782.19800864	9640.08909792	9295.4107777	9719.5363677	
760.0	850.0	3836.08739872	3012.41598314	4978.0735397	4735.98281316	4360.26286122	4926.40491184	4608.3133886	4481.54003694	4631.60931442	4536.74714642	4315.49045854	4575.52497696	
850.0	950.0	1856.05264542	1453.831124122	2415.1994367	2312.85636394	2123.4584387	2409.88584162	2260.82138344	2192.30326166	2273.70457604	2258.7586609	2192.5360621	2260.00917944	
950.0	1060.0	890.165641116	695.513029384	1161.432843658	1113.173034014	1020.070646098	1161.847931088	1090.64319486	1065.731397962	1094.922192128	1076.793583698	1041.734101764	1082.10083874	
1060.0	1180.0	423.896527202	330.387102304	554.507927868	535.266078674	489.104554012	560.52362376	521.993747064	508.296844028	524.875083732	522.974694968	508.766682952	524.77599315	
1180.0	1310.0	201.022622638	156.2883532236	263.63398785	255.493399454	232.901223376	268.225857662	252.758219502	247.505762946	253.519709612	250.393878934	241.894752202	250.503264472	
1310.0	1450.0	95.0254627856	73.6882621194	124.9537619882	121.8448560184	110.7944727032	128.2588484822	120.3025048352	117.7915348398	120.4535739164	119.917982787	116.6433886712	120.2857458118	
1450.0	1600.0	44.7811158916	34.631451835	59.0513270872	57.7656086382	52.4122011114	60.9352333136	57.0023911242	55.9021304776	57.3009367722	57.1221513656	55.9039260324	57.316415804	
1600.0	1760.0	20.9953603372	16.18938280542	27.7699411308	27.260219911	24.6717924414	28.8295827978	26.9069410656	26.320943385	26.9254693074	27.101476187	26.410483793	27.2027512494	
1760.0	1940.0	9.58084386808	7.36349235358	12.71593183458	12.53245625522	11.30750464464	13.29802697456	12.50404813644	12.3099562504	12.545463286	12.57896044194	12.25525540916	12.59187658882	
1940.0	2120.0	4.30090110062	3.29344755934	5.7302572445	5.66468369568	5.0982013717	6.02361656732	5.62104690924	5.51457165268	5.63700884096	5.56815827526	5.47911330348	5.63908703434	
2120.0	2330.0	1.883573632828	1.436593529282	2.52011830034	2.49791328172	2.24134864728	2.66353838704	2.48305925984	2.43642758922	2.48323129466	2.50813361314	2.4572218103	2.52037134526	
2330.0	2550.0	0.771810690084	0.585898023756	1.037686283694	1.031035110852	0.922186043574	1.102260440646	1.029131376366	1.003511990928	1.030472954232	1.034900593632	1.011688878436	1.039933939262	
2550.0	2780.0	0.308896868218	0.233308048538	0.417476082782	0.418331817706	0.372317449284	0.449614097982	0.421008240546	0.409363629654	0.421008240546	0.422247614744	0.41235148185	0.423203742422	
2780.0	3040.0	0.1156141001296	0.0868353512524	0.1571561099536	0.1574113491852	0.1396908671298	0.1694340775854	0.1568280442166	0.1530990334472	0.1577593751614	0.1588123245754	0.1562352874684	0.1598911758226	
3040.0	4270.0	0.01270839880394	0.00945542394758	0.0174449624301	0.01752825619062	0.01544658375218	0.01898367843564	0.0177254715475	0.01736600710258	0.0177254715475	0.01776080325656	0.0172526900408	0.01785434560524	

# y3
510.0	590.0	109503.4195848	86932.525573	140375.8443204	138722.0502766	127600.0291168	145396.3760514	135606.264036	131505.0979746	135606.264036	133963.5416372	129185.5087102	134357.658202	
590.0	670.0	48700.6813608	38517.7616864	62698.033408	62291.3569246	57090.6674324	65461.7100134	60775.7279682	58977.6768072	60892.7117488	60431.3247486	58492.1388322	60637.9599202	
670.0	760.0	22554.2401546	17780.2316006	29143.6141556	29024.1150216	26534.5780172	30572.6863166	28581.3253526	27786.8117914	28661.3820212	28178.7431596	27189.66155	28281.6745194	
760.0	850.0	10676.76989744	8391.81797352	13841.68586304	13836.39071306	12616.32060098	14613.8263548	13538.99874546	13165.94127386	13581.70839162	13553.0687925	13148.00411098	13620.35562136	
850.0	950.0	5210.41823562	4084.53074828	6774.2161817	6819.27253932	6198.99964754	7227.99241716	6717.88836662	6564.44071068	6743.75115136	6733.66333676	6537.11879312	6750.0188278	
950.0	1060.0	2508.6622242	1961.59552877	3270.42119152	3298.10970316	2992.39491676	3501.81240842	3285.11906398	3240.88602976	3290.3320969	3259.30749948	3171.31886576	3268.10423518	
1060.0	1180.0	1200.243752914	936.167747568	1568.80290636	1586.334774562	1435.77563973	1688.755305818	1580.218869298	1546.112613458	1580.218869298	1580.121497806	1543.431038558	1586.889993444	
1180.0	1310.0	571.12262743	444.364831878	748.390143644	759.541848482	686.069552764	810.13274215	754.265145702	737.978273994	757.771897494	758.700708208	741.11415586	759.349199926	
1310.0	1450.0	271.087587188	210.383673494	356.158494562	362.487022986	326.6902287	387.515527706	363.190007604	356.30996697	363.190007604	361.896240854	353.50235277	361.94826157	
1450.0	1600.0	128.216853112	99.2383921934	168.9221499198	172.0712528062	154.8076499328	184.2148847362	171.3144952454	167.965114461	171.3842918744	172.9257539824	169.1120320874	173.2193825226	
1600.0	1760.0	60.3579534954	46.5803297792	79.760657137	81.3110936228	73.010759007	87.1923450298	81.5134092786	80.166670873	81.7115462396	81.3654165618	79.4359480242	81.471699941	
1760.0	1940.0	27.6583066298	21.275147358	36.6745083954	37.4462404242	33.540828594	40.2487390672	37.571548414	36.9092541022	37.6169614754	37.6731390486	36.9246454216	37.679122964	
1940.0	2120.0	12.47184069688	9.55860727422	16.60088868626	16.94929643622	15.1504224106	18.2438377488	16.90069667642	16.50532217372	16.90069667642	17.13306751248	16.7818521447	17.15132303264	
2120.0	2330.0	5.48404499766	4.1860974175	7.33062186998	7.4786914449	6.67180919698	8.0582321824	7.57745215734	7.40497924434	7.62225930794	7.56201086744	7.41403214772	7.59529036596	
2330.0	2550.0	2.25805085898	1.715519451468	3.03316607124	3.0926585325	2.75047038854	3.34043335822	3.10489957814	3.02649902242	3.10489957814	3.11152147394	3.0368322675	3.1186084966	
2550.0	2780.0	0.905778708938	0.684641945442	1.223135569618	1.241012967274	1.100804176468	1.342259461436	1.247293701916	1.223172124108	1.252472787308	1.247795284606	1.212662554798	1.250489229578	
2780.0	3040.0	0.33971452946	0.255321276328	0.46143406563	0.465649012098	0.412289579784	0.503475997022	0.463825693534	0.446706673728	0.463825693534	0.477121102768	0.464589131842	0.47716394499	
3040.0	3310.0	0.1159126618136	0.0865558345956	0.1585025530468	0.1597146598234	0.1409258144306	0.173024334592	0.1585449370732	0.1551178610084	0.1596129384338	0.1605818475296	0.1562266638104	0.1630488264398	
3310.0	4640.0	0.01118063708492	0.00826462280768	0.01545143006622	0.0155713022184	0.01363783774124	0.01697726514622	0.01557452206376	0.0151297207307	0.01557452206376	0.01546095385506	0.0148068262718	0.0155591052424	

# y4
760.0	850.0	26657.7251462	20990.773816	34492.9779402	37073.3761162	33362.809877	40036.2649512	37092.70822	36478.0486304	37275.2438384	37509.0459612	36754.2820056	37509.0459612	
850.0	950.0	13343.9098217	10478.57695278	17316.71338952	18664.25863798	16756.55709234	20204.166552	19076.19280856	18580.95273064	19076.19280856	18987.4618112	18555.29030946	18987.4618112	
950.0	1060.0	6588.65575702	5159.69662646	8575.23814348	9274.70858572	8307.84864504	10062.4133891	9435.56623104	9208.93922438	9451.340999	9436.37868764	9244.36081286	9441.16870212	
1060.0	1180.0	3221.7878487	2516.12865928	4205.30467342	4550.7886679	4068.33086748	4946.01294944	4648.015314	4534.54219086	4654.46496924	4676.32261066	4563.00790702	4676.5661889	
1180.0	1310.0	1559.613223508	1214.653561156	2041.51284446	2217.72033728	1977.803701182	2416.21276286	2272.59688612	2212.08507046	2278.60250156	2285.71369716	2227.7520936	2292.38715008	
1310.0	1450.0	750.22405163	582.645961102	984.880930704	1069.914782834	952.40976412	1167.460486114	1100.564137926	1071.117287264	1105.877802606	1104.671798334	1076.967192802	1105.776844692	
1450.0	1600.0	358.068660266	277.284835508	471.476844146	511.823929022	454.809582852	559.264502726	521.786670158	507.29823287	523.182380738	527.527238634	514.038290912	528.26132281	
1600.0	1760.0	169.4242249254	130.8013801594	223.791510164	243.398854216	215.831216312	266.45605064	250.399550366	242.714741826	251.228456412	252.710188288	245.120808968	252.710188288	
1760.0	1940.0	77.865261492	59.913154225	103.2136399666	112.2371452976	99.3150107548	123.08404069	114.8608804096	111.66200457	115.4322064076	116.2700917506	113.1287175374	116.3812036648	
1940.0	2120.0	35.2175921786	26.9985079088	46.8631595852	50.68485215	44.7833262776	55.6381868854	52.4949821332	50.844344058	52.5341995372	52.854799323	51.43149045	52.953621942	
2120.0	2330.0	15.49616829	11.83164978424	20.7080090078	22.3756820282	19.72817563812	24.5854044472	23.0389237846	22.2954398994	23.1320491068	23.2463234606	22.6523333406	23.3032477068	
2330.0	2550.0	6.3897022959	4.85568937664	8.58067748952	9.22143736082	8.11168058878	10.14426193208	9.53913644286	9.2038654875	9.6047591876	9.51596696984	9.3064609279	9.54037587192	
2550.0	2780.0	2.5666448014	1.940468014972	3.46502658288	3.70591437744	3.25219536236	4.0811243663	3.78375350588	3.67497538204	3.78757560932	3.84862845	3.73944817704	3.84862845	
2780.0	3040.0	0.964282948842	0.724895075456	1.309452219074	1.396840844142	1.222134144832	1.540993372706	1.426638827736	1.37903251219	1.436406710438	1.483035993152	1.436099546046	1.48894797635	
3040.0	3310.0	0.33047187404	0.246825011884	0.451792096802	0.479326959816	0.418063310608	0.529608920514	0.487694880734	0.472337390924	0.487694880734	0.486672812042	0.474125268924	0.486672812042	
3310.0	3610.0	0.1029197999154	0.0763159495788	0.1417626036818	0.1488311713836	0.1293698630484	0.1646894055976	0.1508637248178	0.1453974091366	0.1512099466876	0.1533277581568	0.146376409026	0.1533277581568	
3610.0	4640.0	0.01112496874714	0.00815908285322	0.01550061525708	0.0159054749257	0.01379493709942	0.01755152287514	0.0157279367438	0.01494182640674	0.0157279367438	0.01634788620498	0.01555638868666	0.01643809830066	

# y5
1310.0	1450.0	1652.86779845	1287.374507664	2162.99991178	2543.7465559	2236.17503924	2834.46134532	2711.39793342	2602.43969452	2733.13888768	2714.94752084	2614.42820436	2735.67958142	
1450.0	1600.0	821.554543498	637.860212244	1078.676187402	1270.761649674	1114.377756048	1419.354536852	1357.69097478	1300.023560338	1372.42416281	1363.671668192	1310.620819842	1376.789811706	
1600.0	1760.0	404.534242664	313.01417882	533.040778706	625.862033054	547.932965376	699.786310028	670.63325732	640.585499408	679.10515461	672.86660887	644.917145204	678.849766796	
1760.0	2120.0	141.2763877622	108.7625392866	187.1518789978	219.402057632	191.5119219694	245.903845612	233.502693538	223.98963675	236.616745878	237.794714438	227.929760398	240.282859494	
2120.0	2550.0	28.5689474484	21.8024372056	38.1952575276	44.3779684646	38.573591314	49.866124115	47.220692838	45.319142105	47.7436508404	48.1245963998	46.099335246	48.5755933498	
2550.0	3040.0	4.6727646684	3.52825021534	6.31652824182	7.25289016308	6.27386095698	8.16902006586	7.66622394344	7.33485909228	7.72540602878	7.87233865658	7.58488396252	7.93443911346	
3040.0	3610.0	0.581418346456	0.433501796994	0.796296220942	0.90012472186	0.774521683294	1.015831057846	0.935829156224	0.90084482613	0.945034031352	0.960719110488	0.925893363844	0.96275298339	
3610.0	5040.0	0.0223438711936	0.01638508981158	0.0311360450288	0.0344907189244	0.0294620995552	0.0390409552994	0.035448694896	0.0338866313654	0.035448694896	0.0368356173788	0.0354922110576	0.0368865377412	

# y6
2120.0	2550.0	33.7710112044	25.8404061722	45.0241803828	55.9587658204	48.1462448508	63.9475356894	62.0484556986	58.6248003684	63.429770051	62.7512770656	59.9353002056	64.1485791438	
2550.0	3040.0	6.22284215026	4.71006739654	8.39012163764	10.28269868808	8.80323052352	11.78218900436	11.32853496484	10.68748450952	11.51499240506	11.50692236332	10.92898305912	11.69314083048	
3040.0	3930.0	0.611106712268	0.456126000522	0.83596621158	0.989932316866	0.844669274962	1.132770961566	1.048548151142	1.000556681812	1.06329541567	1.071452177812	1.034283052082	1.088199961944	
3930.0	5040.0	0.01217490532962	0.00885629979094	0.0171085077243	0.01944645081832	0.01646669446504	0.0222332231108	0.01955085927332	0.01864248228174	0.01969876829556	0.0212692899008	0.0200068678454	0.0212692899008	


###########################################################
# (N)NLO LC and FC coefficients of d2sig/dmjj/d|y*| (fb/GeV) 
###########################################################
LOWER_X 	 UPPER_X 	 Y_NLO_only_FC 	 Y_NLO_only_LC 	 Y_NNLO_only_FC 	 Y_NNLO_only_LC 
# y1
260.0	310.0	81021.5757	81021.5757	-47787.4975794	-87422.3637352	
310.0	370.0	36432.5866982	36432.5866982	-19807.95228284	-23789.1149648	
370.0	440.0	14035.3663264	14035.3663264	-6719.24837662	-9177.12084322	
440.0	510.0	6395.094848	6395.094848	-2422.82375158	-3049.52613952	
510.0	590.0	3027.60646576	3027.60646576	-961.116800332	-1155.452413936	
590.0	670.0	1374.57609128	1374.57609128	-379.158516564	-572.63416074	
670.0	760.0	685.870849508	685.870849508	-148.8553271278	-172.7096141606	
760.0	850.0	329.096520568	329.096520568	-49.9824104592	-98.8474792522	
850.0	950.0	171.003282378	171.003282378	-27.2906373052	-38.6315509964	
950.0	1060.0	85.7922305666	85.7922305666	-8.20330023072	-14.42051174882	
1060.0	1180.0	42.129381924	42.129381924	-3.95517406548	-4.7295770015	
1180.0	1310.0	21.1064922928	21.1064922928	-2.47661109262	-2.45143896578	
1310.0	1450.0	10.5137658952	10.5137658952	-0.05217121273	-0.829059710598	
1450.0	1600.0	5.03691055678	5.03691055678	-0.095263594154	-0.180869571688	
1600.0	1760.0	2.48603889972	2.48603889972	0.038856892786	-0.092748003447	
1760.0	1940.0	1.189090920428	1.189090920428	-0.009900183879	0.0169434585816	
1940.0	2120.0	0.553899389054	0.553899389054	0.00721947564834	0.0318463676068	
2120.0	2330.0	0.252882093682	0.252882093682	0.00787712679456	0.0141406887065	
2330.0	2550.0	0.1101111777484	0.1101111777484	0.0080894356746	0.01042976163848	
2550.0	2780.0	0.0449351958446	0.0449351958446	0.00230302379152	0.0043886091605	
2780.0	4270.0	0.00477411049978	0.00477411049978	0.000272141498374	0.000600498161338	

# y2
310.0	370.0	102999.167408	102999.167408	-51928.6141702	-63468.6627386	
370.0	440.0	42949.7663978	42949.7663978	-15546.15700398	-19523.18279222	
440.0	510.0	18205.3251202	18205.3251202	-5683.30489156	-8678.89664672	
510.0	590.0	8255.5638124	8255.5638124	-1872.56547699	-2401.4381851	
590.0	670.0	3889.35555636	3889.35555636	-958.664547016	-1123.3866481	
670.0	760.0	1842.41695478	1842.41695478	-256.649884226	-381.243827398	
760.0	850.0	899.895414448	899.895414448	-127.6694245728	-199.235666749	
850.0	950.0	456.80371852	456.80371852	-52.0349805068	-54.0977030336	
950.0	1060.0	223.007392898	223.007392898	-22.529839153	-36.3794503162	
1060.0	1180.0	111.369551472	111.369551472	-13.27233160974	-12.29138370528	
1180.0	1310.0	54.4707768164	54.4707768164	-2.73517995314	-5.09952051982	
1310.0	1450.0	26.8193932328	26.8193932328	-1.542351183246	-1.926873231376	
1450.0	1600.0	12.9844927466	12.9844927466	-0.763217514024	-0.643457272622	
1600.0	1760.0	6.26485957382	6.26485957382	-0.35327884533	-0.158743723978	
1760.0	1940.0	2.95161238714	2.95161238714	-0.0284081187858	0.0465041867114	
1940.0	2120.0	1.36378259506	1.36378259506	-0.0436367864312	-0.0965254204148	
2120.0	2330.0	0.614339648896	0.614339648896	-0.0148540218874	0.0102203314154	
2330.0	2550.0	0.259224420768	0.259224420768	-0.00190373448686	0.0038654827796	
2550.0	2780.0	0.1094349494886	0.1094349494886	0.0026764228386	0.0039157970376	
2780.0	3040.0	0.0417972490556	0.0417972490556	-0.000583304968642	0.001400975390206	
3040.0	4270.0	0.00481985738668	0.00481985738668	0.0001972153568882	0.000232547065944	

# y3
510.0	590.0	29218.6306918	29218.6306918	-3115.78624068	-4758.5086393	
590.0	670.0	13590.6755638	13590.6755638	-1515.62895644	-1860.03217606	
670.0	760.0	6469.87486698	6469.87486698	-442.789668942	-845.371861992	
760.0	850.0	3159.62081562	3159.62081562	-297.391967594	-283.321920562	
850.0	950.0	1608.8543037	1608.8543037	-101.384172698	-85.60920256	
950.0	1060.0	789.44747897	789.44747897	-12.9906391818	-38.8022036998	
1060.0	1180.0	386.091021648	386.091021648	-6.115905263	-6.2132767552	
1180.0	1310.0	188.419221052	188.419221052	-5.2767027796	-0.841140275	
1310.0	1450.0	91.3994357974	91.3994357974	0.70298461798	-0.59078213214	
1450.0	1600.0	43.8543996942	43.8543996942	-0.75675756072	0.85450117616	
1600.0	1760.0	20.9531401274	20.9531401274	0.202315655734	0.05432293903	
1760.0	1940.0	9.78793379448	9.78793379448	0.125307989662	0.226898624234	
1940.0	2120.0	4.47745573934	4.47745573934	-0.048599759804	0.183771076252	
2120.0	2330.0	1.99464644724	1.99464644724	0.0987607124446	0.0833194225458	
2330.0	2550.0	0.834607673526	0.834607673526	0.0122410456274	0.018862941443	
2550.0	2780.0	0.335234258336	0.335234258336	0.0062807346414	0.0067823173322	
2780.0	3040.0	0.125934482638	0.125934482638	-0.00182331856482	0.01147209066962	
3040.0	3310.0	0.0438019980098	0.0438019980098	-0.00116972275012	0.00086718770628	
3310.0	4640.0	0.00439066513348	0.00439066513348	3.219845354e-06	-0.000110348363346	

# y4
760.0	850.0	10415.65097	10415.65097	19.33210372	435.66984506	
850.0	950.0	5320.34881628	5320.34881628	411.934170588	323.20317323	
950.0	1060.0	2686.0528287	2686.0528287	160.857645326	161.67010193	
1060.0	1180.0	1329.0008192	1329.0008192	97.226646098	125.533942766	
1180.0	1310.0	658.107113768	658.107113768	54.8765488484	67.9933598814	
1310.0	1450.0	319.690731204	319.690731204	30.6493550912	34.7570155002	
1450.0	1600.0	153.755268756	153.755268756	9.9627411368	15.703309611	
1600.0	1760.0	73.9746292898	73.9746292898	7.00069615074	9.311334073	
1760.0	1940.0	34.3718838056	34.3718838056	2.62373511194	4.0329464531	
1940.0	2120.0	15.4672599714	15.4672599714	1.81012998318	2.16994717296	
2120.0	2330.0	6.8795137382	6.8795137382	0.663241756428	0.870641432332	
2330.0	2550.0	2.83173506492	2.83173506492	0.317699082036	0.29452960901	
2550.0	2780.0	1.139269576044	1.139269576044	0.077839128437	0.1427140725508	
2780.0	3040.0	0.4325578953	0.4325578953	0.029797983595	0.0861951490098	
3040.0	3310.0	0.148855085776	0.148855085776	0.00836792091782	0.00734585222598	
3310.0	3610.0	0.0459113714682	0.0459113714682	0.00203255343426	0.00449658677314	
3610.0	4640.0	0.00478050617856	0.00478050617856	-0.000177538181902	0.000442411279274	

# y5
1310.0	1450.0	890.878757448	890.878757448	167.651377526	171.20096494	
1450.0	1600.0	449.207106176	449.207106176	86.9293251052	92.9100185188	
1600.0	1760.0	221.32779039	221.32779039	44.7712242662	47.0045758158	
1760.0	2120.0	78.1256698692	78.1256698692	14.10063590624	18.39265680622	
2120.0	2550.0	15.8090210162	15.8090210162	2.84272437334	3.74662793528	
2550.0	3040.0	2.58012549468	2.58012549468	0.413333780354	0.619448493504	
3040.0	3610.0	0.318706375404	0.318706375404	0.0357044343638	0.0605943886284	
3610.0	5040.0	0.0121468477308	0.0121468477308	0.000957975971666	0.00234489845442	

# y6
2120.0	2550.0	22.187754616	22.187754616	6.08968987826	6.7925112451	
2550.0	3040.0	4.05985653782	4.05985653782	1.045836276758	1.224223675246	
3040.0	3930.0	0.378825604598	0.378825604598	0.0586158342756	0.0815198609458	
3930.0	5040.0	0.0072715454887	0.0072715454887	0.000104408455	0.001822839082562	




==> anc/Tables/CMS13_1j_R04.txt <==
########################################################################################
# All the data used for the single jet inclusive R=0.4 plots by NNLOJET in table format 
########################################################################################

##########################
# d2sig/dPt/d|y| (fb/GeV) 
##########################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_LO 	 Y_LOWER_LO 	 Y_UPPER_LO 	 Y_CENTRAL_NLO 	 Y_LOWER_NLO 	 Y_UPPER_NLO 	 Y_CENTRAL_NNLO_FC 	 Y_LOWER_NNLO_FC 	 Y_UPPER_NNLO_FC 	 Y_CENTRAL_NNLO_LC 	 Y_LOWER_NNLO_LC 	 Y_UPPER_NNLO_LC
# y1
114.0	133.0	5828837.14513	4834522.21955	7106172.95227	6423529.85349	6173098.01303	6492057.36068	6434561.02307	6366799.37833	6474291.49251	6296812.38926	6202928.83063	6346762.73086	
133.0	153.0	2756509.37851	2273883.26368	3382213.54835	3075079.06053	2950608.58671	3101478.13198	3095110.12255	3077278.7594	3106691.26702	3035068.78968	2991014.21105	3041367.87544	
153.0	174.0	1378272.59414	1131646.56615	1700379.13848	1555290.80711	1489569.78776	1571409.09837	1568732.36386	1558624.76159	1573461.60881	1548612.77671	1533595.97678	1551340.12168	
174.0	196.0	720955.498704	589560.457417	893603.726722	819647.159032	782502.510797	830468.50074	829984.829423	826117.316637	831958.431245	809068.915686	804361.378169	814402.693295	
196.0	220.0	387524.213714	315772.785659	482282.382259	445329.366112	423614.185973	452766.549754	453195.521704	448767.150522	455629.035008	443407.261241	439234.196233	445585.27289	
220.0	245.0	212891.145293	172920.125741	265914.423135	246756.471499	233985.578336	251561.106963	251087.463227	248000.922124	251305.205621	244762.663982	243547.259119	245842.638059	
245.0	272.0	119711.697707	96958.6836971	150012.769328	139985.251807	132326.799997	143116.999349	142125.818607	140471.351929	142268.333851	139825.930799	138291.503632	140065.319207	
272.0	300.0	68550.7293596	55379.1592747	86158.0028726	80704.5803219	76114.0791432	82657.5776773	82114.0769135	81065.7328717	82114.0769135	80597.8421981	79789.9625471	80654.217319	
300.0	330.0	40025.8273296	32260.760549	50442.385425	47455.2696486	44649.4774881	48696.5416818	48498.6413537	47863.195689	48538.6236539	47945.7879851	47459.6990446	47970.0050534	
330.0	362.0	23566.6144886	18954.8281566	29772.5156231	28104.8284427	26389.1772995	28883.7989265	28591.344372	28274.2750658	28642.4091885	28072.0454918	27749.7842448	28184.2018653	
362.0	395.0	14114.3552824	11330.4335157	17870.8070762	16982.7106645	15900.6879487	17495.7557901	17460.3829977	17179.2496667	17492.7979789	17141.9545111	16985.6747259	17184.0182963	
395.0	430.0	8583.37733928	6878.34940121	10889.2511037	10369.0193443	9695.54040333	10690.1892123	10557.5411856	10461.2038132	10601.4284435	10313.134975	10199.3612629	10323.5578591	
430.0	468.0	5235.01974161	4188.14163841	6653.56466673	6375.02406401	5946.81912995	6584.1728676	6458.81080773	6401.83504293	6486.51310052	6469.99748067	6381.25043364	6469.99748067	
468.0	507.0	3214.13101402	2567.36203212	4092.04374748	3935.53627191	3664.67384816	4069.50553683	4018.89676622	3961.33211212	4020.1984891	3983.10525102	3940.66614955	3991.50159417	
507.0	548.0	2003.67293959	1598.163664	2554.95069992	2466.59684668	2292.79808382	2553.71987328	2553.48789779	2503.91261228	2558.8544674	2498.91827497	2463.67503039	2503.08210355	
548.0	592.0	1253.12699546	998.147494194	1600.20483157	1554.22036685	1441.85430534	1611.4216964	1591.51529094	1570.01109568	1599.42404967	1569.98431027	1555.54944336	1575.5184075	
592.0	638.0	785.464554052	624.800916739	1004.39531016	978.408345078	906.340251022	1015.33563185	1006.66194814	988.77844397	1008.87305783	996.050346259	982.532091939	996.343197111	
638.0	686.0	496.579190062	394.51081189	635.796365955	623.601615672	576.489719861	648.078123759	641.199499689	628.516547917	642.297057816	630.436718992	622.716782174	631.673791207	
686.0	737.0	315.07594555	250.006898603	403.914164976	397.760489032	367.135966908	413.831868546	411.767137905	403.225768575	412.841640134	404.873647449	399.528416837	405.520224048	
737.0	790.0	200.574163222	158.963282406	257.441888315	254.607506571	234.625612678	265.439243303	263.340094344	257.626428306	263.959619091	259.512120224	256.477362525	260.682801722	
790.0	846.0	128.229138173	101.507511148	164.784883989	163.829163732	150.680334686	171.235448739	169.735004052	165.911143915	170.529909811	167.814881902	164.600627378	167.910720845	
846.0	905.0	82.0057873874	64.8399275879	105.51382206	105.3410248	96.7313203165	110.328369594	108.575679703	106.31710761	108.90716754	107.945080246	106.44073292	108.256542804	
905.0	967.0	52.4614046317	41.4305227657	67.5845185693	67.7853048126	62.1640753077	71.1069779756	70.4124920917	68.7036331518	70.6874116889	69.7757215369	68.7025992052	69.9336571696	
967.0	1032.0	33.4960999417	26.4196014694	43.2096022796	43.5723710752	39.8887699001	45.8128557174	45.3794667359	44.3484206279	45.5592769192	44.9079180715	44.051176145	44.9615374823	
1032.0	1101.0	21.3746166553	16.8373452301	27.6104481737	28.0083302073	25.5980935572	29.5093496772	29.035312029	28.3151596225	29.1220961533	28.9599435377	28.425529043	29.0062419269	
1101.0	1172.0	13.6533582325	10.7402824519	17.6622184805	17.9800190094	16.4033351626	18.9863326707	18.7897847703	18.3146763318	18.890738026	18.6745966009	18.187224116	18.6745966009	
1172.0	1248.0	8.68043306388	6.81830346385	11.2466312943	11.5363323294	10.5055230188	12.2101626763	12.0969335275	11.7661173182	12.1616884054	11.9781811436	11.7309880012	12.0032391034	
1248.0	1327.0	5.50487193884	4.31740091919	7.14366604511	7.35961076174	6.68706205964	7.8115559883	7.69274629451	7.48210270739	7.74829699243	7.69737833166	7.52027478415	7.71760738233	
1327.0	1410.0	3.47793319668	2.72326915936	4.52098593731	4.68368167056	4.24570150562	4.9860331063	4.93288076566	4.79318126068	4.9671332654	4.89675363955	4.78315627796	4.90901916065	
1410.0	1497.0	2.17907204264	1.70315340285	2.83794115595	2.95453884867	2.6741864133	3.15031671821	3.09965296984	3.01056181262	3.12591076333	3.10573761809	3.03222625723	3.11435404287	
1497.0	1588.0	1.35886582109	1.06006477518	1.77323511051	1.8560826444	1.67599362532	1.9847401077	1.95153795366	1.90376612396	1.9669479486	1.95738987461	1.9084152772	1.96794628405	
1588.0	1684.0	0.840648420003	0.654478518267	1.09927546487	1.15889898046	1.04359870996	1.24335849634	1.21426517587	1.17806528074	1.22798438243	1.21827368567	1.19298131153	1.2295113638	
1684.0	1784.0	0.515221362297	0.400256265149	0.675224823723	0.714237717751	0.641606284334	0.76839403805	0.757413566531	0.733160175446	0.763655238363	0.758998311968	0.737916429597	0.764296490955	
1784.0	1890.0	0.311614997614	0.241533438095	0.409344963392	0.437186587938	0.392136571681	0.470973745438	0.46206823631	0.447686472774	0.466794956388	0.466408322636	0.453962462546	0.469211083458	
1890.0	2000.0	0.186363320863	0.144107980395	0.245413624696	0.262942645722	0.235100038731	0.284359090607	0.280578849922	0.270364351919	0.283957496794	0.281109966264	0.274345464264	0.282902241338	

# y2
114.0	133.0	5485480.55532	4544264.17031	6697415.9035	6050972.37827	5813813.85587	6114973.03921	6031012.98265	5974396.63337	6064825.64934	5955089.57303	5868482.7139	5986032.98208	
133.0	153.0	2582969.6552	2128242.05983	3173824.543	2885911.98287	2768051.17785	2910523.91483	2914824.50506	2893550.57265	2941686.40398	2873158.81765	2837719.98898	2877812.59793	
153.0	174.0	1286555.24272	1055162.38873	1589420.61467	1452827.53026	1390596.44788	1468557.27033	1465852.29316	1451241.06392	1466904.35533	1435010.79335	1418263.56328	1435217.41205	
174.0	196.0	670283.637754	547543.807325	831893.423654	763813.661205	728576.684187	774508.526998	777844.417003	770965.1764	780067.507763	756169.132192	748746.982325	759071.412938	
196.0	220.0	358781.84985	292059.513383	447073.198952	413199.448698	392739.224366	420393.840631	417623.930318	415266.206635	418635.967642	408863.634528	403668.654221	412251.081191	
220.0	245.0	196287.151215	159286.951757	245460.767303	227691.029156	215815.466851	232176.767117	232936.932805	230472.813844	232936.932805	228578.231539	227150.697983	229130.875101	
245.0	272.0	109910.653522	88942.7413812	137883.23178	128528.902237	121456.424944	131414.848681	131656.907212	129446.006783	131656.907212	128456.082444	127047.932257	128573.260891	
272.0	300.0	62655.3288623	50575.1444444	78829.5541738	74020.8279755	69745.6587663	75869.4625972	75205.1057437	74545.587546	75363.8472896	74438.0571439	73851.0943071	74605.0222253	
300.0	330.0	36447.5211905	29354.8177821	45975.4555891	43328.6644912	40732.7463512	44496.3012464	44101.1563808	43532.4985859	44111.6689559	43561.6855679	43079.1720208	43570.4690191	
330.0	362.0	21371.247514	17176.802254	27022.5456292	25568.9980533	23989.276453	26291.7157311	26222.5888432	25889.4075004	26222.5888432	25595.4904517	25357.477504	25795.5297659	
362.0	395.0	12742.2725429	10221.8387372	16146.9496634	15371.4683378	14383.9163181	15842.1859165	15704.8117076	15406.887499	15721.6298772	15554.0549611	15348.3116013	15593.8176094	
395.0	430.0	7717.48926018	6180.11796939	9798.70656831	9365.74199287	8747.10802517	9665.74655891	9620.70808114	9474.82536929	9640.87691557	9485.00888595	9324.24255045	9485.00888595	
430.0	468.0	4683.87794059	3744.50908538	5957.91580693	5724.06515755	5334.46438173	5916.60971931	5812.53171106	5741.82598212	5843.1828899	5824.31865589	5748.27066866	5832.44407094	
468.0	507.0	2864.74431086	2286.48319175	3650.36832051	3516.35476947	3271.27124285	3638.96172621	3626.55119174	3566.30168502	3649.18859368	3548.16429291	3510.00247092	3558.75411463	
507.0	548.0	1776.73026369	1415.92008819	2267.6850588	2198.24052777	2040.90803149	2278.12710084	2261.07209013	2223.67161177	2270.63354238	2227.20167931	2198.66392809	2229.10040649	
548.0	592.0	1105.41143321	879.586745766	1413.11316928	1376.9772929	1275.81776469	1428.94862813	1418.82234733	1393.84158475	1426.15354277	1399.4789307	1376.25114507	1399.4789307	
592.0	638.0	688.60695648	547.111164372	881.633635119	862.1577678	797.373838341	895.848986544	892.11071717	872.736984357	896.247417835	877.945859921	866.851407661	880.089700332	
638.0	686.0	432.814234686	343.362403223	554.987897323	545.067509016	503.205643579	566.924554655	559.711959462	550.751858022	560.311508079	554.984031692	545.050441423	554.984031692	
686.0	737.0	272.653970817	215.983610658	350.149539223	345.61394731	318.530554222	360.135168949	357.678568793	350.732732306	358.85525986	353.619703096	348.065232429	353.914270199	
737.0	790.0	172.220205262	136.222499675	221.511125356	219.635085669	202.045108492	229.389148473	226.988893124	222.213583701	228.04109539	225.250178538	221.556483338	225.648392132	
790.0	846.0	109.088287416	86.1595457838	140.526096921	139.915539649	128.456009941	146.487732445	144.343062552	140.738007878	144.683502568	143.486717777	140.804955637	143.486717777	
846.0	905.0	69.0133953055	54.4248181478	89.0451511303	88.8826477615	81.4907689337	93.1956542155	92.7467823762	90.6131707587	93.246777103	90.8697289214	89.414774771	90.9503973268	
905.0	967.0	43.6421836781	34.3641451577	56.4014280661	56.6819306016	51.8577652414	59.5939322448	58.5432750526	57.2608683374	58.7914563184	58.5417927298	57.4246936706	58.6290561375	
967.0	1032.0	27.5219215747	21.6357350118	35.6301519221	35.9480485142	32.8451861174	37.8463636449	37.3392208247	36.5093243946	37.4839653193	37.1543382395	36.4448876239	37.1811133019	
1032.0	1101.0	17.2855320866	13.5662112706	22.4176700407	22.6962620828	20.6934708624	23.9566932815	23.7101716134	23.1172206433	23.8556629113	23.4209567798	23.0207247053	23.4783083083	
1101.0	1172.0	10.8385414167	8.49180609617	14.0822691213	14.3208274463	13.0360472419	15.1436370036	14.9191779461	14.5138425248	14.9998612208	14.8804973735	14.568860815	14.9194407557	
1172.0	1248.0	6.7688445338	5.29358691515	8.81163588457	8.99278494992	8.17138387793	9.52829297077	9.39667302316	9.12490033031	9.4207146991	9.28085019899	9.11279789029	9.30105591328	
1248.0	1327.0	4.19594810342	3.27526869008	5.47309288578	5.61094309651	5.08493564956	5.96498269641	5.84825642655	5.67745244292	5.89538139517	5.87616921785	5.74725321763	5.90318123658	
1327.0	1410.0	2.57997330543	2.00979294565	3.37238729403	3.46146702072	3.13181281356	3.6858220667	3.62165521559	3.53712968647	3.6418492422	3.61496643007	3.53070350757	3.63035565453	
1410.0	1497.0	1.57192907554	1.22195917638	2.05921324191	2.12655212758	1.92035242982	2.26901267596	2.22332042017	2.16078202018	2.23879022419	2.23815705329	2.18888127261	2.24491941223	
1497.0	1588.0	0.949060777786	0.73613973558	1.24610243433	1.29092340135	1.16344251917	1.3802671701	1.3533582202	1.31246981555	1.36244594659	1.36053042571	1.3334075646	1.36587856045	
1588.0	1684.0	0.567419871142	0.439057657845	0.746873088529	0.774754177864	0.696446170771	0.83075959395	0.816895154422	0.791220624217	0.821402960897	0.817317531832	0.79497584261	0.818910004376	
1684.0	1784.0	0.333018187122	0.257046904426	0.439455024296	0.457547348183	0.410294852414	0.491935467778	0.480924267533	0.466263111615	0.484621124783	0.483516404948	0.473376404543	0.484735918142	

# y3
114.0	133.0	4840451.01026	4000816.66649	5926449.44423	5345360.42185	5134996.94443	5400271.22642	5408000.14801	5379595.10486	5420873.12718	5260443.59861	5209055.36112	5293296.68653	
133.0	153.0	2260765.98627	1858810.5879	2785237.33097	2531297.53685	2426998.64014	2551612.17253	2545585.52573	2540701.16887	2560243.43227	2507403.82082	2477938.34565	2510933.74834	
153.0	174.0	1115986.59547	913469.560667	1382092.1128	1261772.34302	1206874.6115	1275627.62882	1281798.44501	1273126.40369	1282568.49728	1258132.44228	1246088.14258	1262061.13866	
174.0	196.0	576703.20481	470249.725914	717370.64743	660020.695701	628707.644692	670018.610423	670097.183965	666075.367364	672600.40625	653749.870894	647586.153303	658268.361051	
196.0	220.0	306174.547492	248816.86873	382325.25798	353787.064378	335860.533798	360288.30694	358851.557306	355866.89097	359277.202173	353761.022734	348690.234384	353937.033925	
220.0	245.0	166147.673635	134617.312124	208179.173415	193872.55314	183415.509477	198057.610862	198124.487548	195776.676036	198124.487548	195223.480487	193533.385314	195313.714552	
245.0	272.0	92237.4063454	74530.0816587	115925.049953	108392.358089	102285.690602	110964.838341	110548.148225	108853.019872	110548.148225	109181.787711	107047.61246	109422.029224	
272.0	300.0	52147.9475019	42033.0133394	65724.1021566	61835.869157	58186.3290492	63453.9127716	63180.3931779	62441.5941175	63273.4018255	62155.4761785	61816.9392746	62463.1895054	
300.0	330.0	30084.5383883	24194.6455417	38014.1918829	35969.1539959	33757.955811	36988.8535594	36501.3090077	36168.555065	36812.940681	36250.8667565	35893.8721928	36307.3511154	
330.0	362.0	17493.5197453	14038.2814656	22158.4382831	21074.3136831	19727.44309	21714.9609714	21707.0614084	21373.7630984	21737.3062638	21244.4448763	21008.8556119	21244.4448763	
362.0	395.0	10325.4897295	8268.88900725	13109.2330612	12542.2569554	11711.3311142	12950.4198217	12922.6937234	12721.0748183	12965.8115242	12676.7068727	12524.1244422	12709.4415521	
395.0	430.0	6194.85438895	4951.07247425	7882.24218805	7565.92982164	7050.68938255	7821.70116694	7779.16933066	7656.74785541	7799.03302729	7685.67128594	7580.8009145	7685.67128594	
430.0	468.0	3719.4282929	2966.77744372	4742.62982837	4568.4203125	4249.17928532	4727.79567563	4708.97166222	4613.67420557	4713.27956727	4603.78274893	4559.61724174	4625.3809391	
468.0	507.0	2242.99696983	1785.52658537	2866.18897383	2775.87803278	2576.20415082	2876.94910127	2870.19483162	2816.1862319	2872.00557871	2830.41070305	2791.71868065	2832.59967904	
507.0	548.0	1373.37334347	1091.07020809	1758.7269332	1710.84548858	1584.2969465	1775.46385718	1760.65634909	1729.8055741	1763.02697475	1745.62214916	1720.15059329	1745.94841089	
548.0	592.0	840.594908605	666.470071301	1078.73254249	1051.52944563	972.038701532	1092.14207782	1090.20543831	1070.54138169	1096.99030341	1071.25901706	1055.2404832	1074.46429785	
592.0	638.0	514.705287851	407.241274091	661.949289005	648.265636968	597.769697485	674.455250984	669.41848075	654.979318638	672.182275234	665.069187956	654.105061109	666.628517832	
638.0	686.0	316.748506928	250.098525334	408.241439038	400.715019299	368.865949389	417.5127504	411.887530471	404.030451398	412.920223126	406.908798125	401.932415514	408.058605835	
686.0	737.0	194.867462736	153.540119453	251.713602675	248.155486187	227.945203836	259.222729636	257.169610823	251.471179393	258.203607016	255.063196697	250.591118995	255.71774366	
737.0	790.0	119.696236947	94.1110690105	154.963845176	153.023844866	140.303696971	160.144311604	158.213022762	154.790702115	158.613314033	156.942069783	154.558770254	157.586154622	
790.0	846.0	73.5867701201	57.7353243451	95.4837567636	94.4675039824	86.4260384981	99.1057595569	98.010686952	95.3199145817	98.3107662467	97.3064435529	95.5539337205	97.6451257334	
846.0	905.0	44.8944843356	35.1490301743	58.3863193217	57.9645539597	52.9623984757	60.8702287719	60.1046495525	58.7223684698	60.2890325352	59.6472434242	58.5144503438	59.6867534853	
905.0	967.0	27.273413228	21.3055510845	35.5546638356	35.3710762582	32.2500362764	37.2299439504	36.6086664638	35.7243733876	36.6730208984	36.4218192988	35.6605400499	36.4284599432	
967.0	1032.0	16.4437733711	12.8169366357	21.4881865396	21.4426325485	19.5135073587	22.6138605741	22.1342563982	21.6543828291	22.2610017168	22.110131353	21.6930294863	22.110131353	
1032.0	1101.0	9.80831871722	7.62724235996	12.8490387364	12.8039872415	11.6379100028	13.5217246822	13.3808300386	13.0386317492	13.4693030974	13.2775018126	13.009701738	13.3101837402	
1101.0	1172.0	5.81712630385	4.51297304597	7.63935963415	7.62284721565	6.91430212535	8.06226097785	7.8881190744	7.66236614491	7.90811470144	7.89644788011	7.71355162154	7.90670991665	
1172.0	1248.0	3.38631997968	2.62054577523	4.45878388556	4.46690092187	4.04439112562	4.73209955102	4.62178587514	4.5370716058	4.65005324832	4.61976087541	4.5307582195	4.62950636253	
1248.0	1327.0	1.94937044822	1.50468964088	2.5735624987	2.57608473685	2.32861016717	2.73262432694	2.67846245481	2.60132431176	2.68684107068	2.67804646439	2.62148180166	2.68123075218	
1327.0	1410.0	1.10231204319	0.848594611258	1.45928958674	1.46203072009	1.31966642784	1.55555517004	1.5223987513	1.48328898094	1.52862932972	1.51685492477	1.48501289653	1.51685492477	

# y4
114.0	133.0	3974071.32427	3275307.91087	4883097.13006	4413512.45674	4234728.20795	4456963.23324	4368790.72647	4303013.41365	4408998.90738	4360366.30906	4297342.57984	4376784.4796	
133.0	153.0	1832389.66247	1502660.39404	2264826.25507	2060479.45312	1973696.11061	2078367.72906	2111426.13488	2078674.52485	2121834.04419	2044296.18383	2013348.73369	2049104.55823	
153.0	174.0	892650.853498	728927.276507	1108750.94651	1016568.93395	969955.384289	1030260.09001	1034324.63247	1025538.01957	1037752.39148	1017876.01855	1010093.10759	1018608.48873	
174.0	196.0	455527.847557	370607.453994	568191.200417	523981.23866	498157.250565	532840.777481	533572.745758	529769.989162	536085.423347	525112.098493	519404.532643	526813.330551	
196.0	220.0	238796.785062	193634.370678	298973.007842	278013.239027	263316.857756	283693.364894	283979.902101	280903.989006	284028.735267	278883.461412	276897.202697	279703.952193	
220.0	245.0	127884.209503	103377.374485	160664.246503	150112.106814	141737.78508	153606.116527	154156.639617	152219.694947	154349.110436	152343.066033	151094.466622	152707.166775	
245.0	272.0	70023.3957918	56438.0566685	88257.7665371	82902.796525	78043.1746158	85030.8295035	84226.8378615	83390.7489182	84455.531413	82871.8842714	82071.8429733	83400.386557	
272.0	300.0	38989.0281416	31335.9648605	49296.5983462	46558.0876852	43700.5652313	47863.9796184	47694.4816695	47135.6943617	47834.3406909	47314.3036469	46858.6547173	47442.8797308	
300.0	330.0	22100.0403493	17713.0989668	28028.8536627	26592.5526375	24894.141005	27391.3465084	27286.2205287	26763.4154655	27286.2205287	26821.9526286	26414.9849664	26821.9526286	
330.0	362.0	12609.5749237	10078.3739482	16041.942049	15292.5177491	14275.0953411	15781.2985555	15668.2276785	15467.7735302	15777.5924423	15530.4594953	15345.1654735	15542.9444178	
362.0	395.0	7276.51628501	5799.66519583	9285.79302796	8881.00283434	8268.38505779	9181.75853238	9132.94504141	8989.8994731	9142.49871118	9046.49921267	8903.27180041	9046.49921267	
395.0	430.0	4257.17140691	3383.75920934	5449.20274176	5216.75406097	4847.51371459	5397.53822297	5356.82369647	5281.54454126	5386.47801363	5268.22329058	5197.00084677	5268.22329058	
430.0	468.0	2478.3378379	1964.27504709	3182.09034762	3061.14393079	2836.38133416	3172.47093583	3155.89194712	3084.08579626	3163.643709	3125.90996125	3088.64174279	3135.46227587	
468.0	507.0	1444.25572383	1141.40041558	1860.14315051	1791.03613886	1656.00214187	1858.0647933	1855.52399433	1812.72994139	1861.12776449	1813.32385805	1794.64901597	1822.5949282	
507.0	548.0	848.92998067	668.982481077	1096.79944888	1059.08851548	977.141082602	1099.66434669	1093.27048671	1071.20833227	1094.42789909	1078.18508396	1062.37657185	1078.37865218	
548.0	592.0	496.645314924	390.237087344	643.654697747	622.175021256	572.62176181	646.671044954	639.93847905	628.646169785	641.879032523	634.663453227	624.532215516	634.663453227	
592.0	638.0	287.83223856	225.493100226	374.212368434	361.663976371	332.27225882	376.351358277	373.018578539	365.808392126	374.189367945	370.224565187	363.294132443	370.295848872	
638.0	686.0	166.915060455	130.382473256	217.685505196	210.158787924	192.682004167	219.072276725	214.226141814	210.743203805	214.910495175	214.372885755	211.256439952	214.71584478	
686.0	737.0	95.8137085037	74.6210089735	125.355970872	121.1868161	110.930156989	126.398516297	125.214235944	122.519769846	125.514450103	123.648676206	121.766405912	123.798629911	
737.0	790.0	54.4274951714	42.2635310514	71.4354405924	68.8696235638	62.9424106205	71.9255494055	70.4446747692	69.1102759903	70.5531203255	70.3681861528	69.3144556234	70.5817597706	
790.0	846.0	30.6615482375	23.7363814928	40.3737982185	38.8338167908	35.4389496283	40.585195458	39.5278140226	38.8860681717	39.8556309704	39.5448533643	39.0973329309	39.7304183345	
846.0	905.0	16.9163649752	13.055921121	22.3466090179	21.5213648372	19.5997956005	22.5301275882	21.9747716997	21.6140108086	22.0959709633	21.9871979443	21.6112433695	22.0436651705	
905.0	967.0	9.15101984604	7.04018369107	12.1293363866	11.6332629609	10.5797919358	12.1839565379	11.9159954223	11.6581295379	11.9159954223	11.9449291036	11.7522101901	12.0172489862	
967.0	1032.0	4.8712614968	3.73550614076	6.47871836004	6.18494077042	5.61709436332	6.48052785332	6.35687156192	6.23008569424	6.35732272099	6.29436733093	6.22175795113	6.32863192923	
1032.0	1101.0	2.5081399301	1.91687487491	3.34766087357	3.19679935648	2.89929354452	3.35071261722	3.27288539538	3.19938162636	3.27288539538	3.27665179395	3.20924338872	3.27799950109	
1101.0	1172.0	1.26421871972	0.962833711189	1.69352207556	1.60907216914	1.458577199	1.68437449709	1.64117831826	1.60745320991	1.64623551426	1.65180269592	1.62605044537	1.65459240335	
1172.0	1248.0	0.617471942741	0.468496870404	0.830423726898	0.787753091743	0.711470457562	0.827854979259	0.803041457666	0.789069282916	0.812990451415	0.808618394478	0.795877818686	0.809130693152	

# y5
114.0	133.0	3008893.56674	2472170.82105	3711007.95363	3357020.30855	3217977.73535	3387934.0817	3417022.01591	3384503.53004	3421147.82458	3339419.78544	3308770.11504	3339419.78544	
133.0	153.0	1359443.59333	1111451.79293	1686235.31545	1538810.50485	1471623.67961	1555439.0598	1548114.80187	1526763.29926	1556043.12573	1535786.79661	1519915.10774	1537919.29524	
153.0	174.0	650548.814116	529526.348617	810999.777645	746431.359915	710426.523062	758042.168408	761677.121077	755090.21584	761823.7658	739870.144468	736119.206662	745060.132855	
174.0	196.0	325053.245786	263486.948585	407108.414894	376882.827162	357289.333684	384059.213865	385318.897339	381077.019324	385414.699073	381008.252229	377071.954325	381895.931181	
196.0	220.0	166364.849873	134313.817433	209291.532847	194863.765315	184057.564505	199190.676198	199884.406028	197693.89366	199937.756108	197050.580232	194457.907337	197050.580232	
220.0	245.0	86736.8210731	69747.010234	109601.502955	102356.861273	96351.7689629	104887.927422	104952.159675	104032.595946	105466.693092	103970.364486	103133.691623	104190.479554	
245.0	272.0	45947.0699891	36799.8784109	58314.6668643	54643.5671886	51256.6605353	56134.8520054	55946.8435317	55062.3485283	55946.8435317	55181.0300636	54713.2319756	55214.5707404	
272.0	300.0	24628.3526378	19647.4463781	31395.3382771	29533.2688134	27619.7364909	30395.2366507	30427.4851438	29865.4146009	30443.0169469	29984.7008998	29651.2737899	30041.2201043	
300.0	330.0	13359.0770982	10615.2045644	17104.9735578	16106.0602826	15017.8990451	16602.481138	16490.8905853	16185.5666191	16499.015565	16146.0301442	16027.5083584	16194.29652	
330.0	362.0	7223.75887565	5717.21697374	9290.1789705	8747.27402206	8135.22881971	9024.88052051	8867.44140736	8747.37963817	8877.37544504	8939.09634613	8816.50609476	8942.22778527	
362.0	395.0	3919.36602942	3089.6001477	5062.76847023	4767.09941826	4419.86919727	4926.62242745	4912.22258087	4818.94875616	4934.16228776	4800.31676741	4754.24702779	4815.98101608	
395.0	430.0	2131.95809545	1673.99256386	2765.80622202	2603.07621481	2409.03948942	2690.01064075	2692.88686039	2640.09297752	2699.78789125	2642.67180034	2594.55803326	2642.67180034	
430.0	468.0	1142.36169477	893.38204964	1488.43203186	1397.37565594	1289.84900716	1445.82024732	1413.50280267	1390.25473488	1420.49205146	1418.14702335	1400.2185275	1421.68791507	
468.0	507.0	603.820385089	470.310611699	790.177341811	738.14138187	680.341018435	763.439438543	754.155754938	742.507947722	754.155754938	745.629818748	735.210575959	747.151123298	
507.0	548.0	317.917744945	246.619820869	417.857467332	389.927082517	358.692036796	403.345568308	398.381189241	390.270567102	400.654283134	392.862074395	386.121829784	394.11701163	
548.0	592.0	163.938776277	126.652614851	216.418497059	200.384471186	184.102117284	207.171736151	200.595973082	198.461101222	203.221465723	203.237323559	200.679297343	203.324005983	
592.0	638.0	82.1833816336	63.2305442484	108.966757805	100.260446941	91.936238693	103.707003324	100.760591873	99.071233543	100.760591873	100.600317422	99.6210719584	101.224899343	
638.0	686.0	40.3847384538	30.9404743371	53.7860686215	49.3265166682	45.1934262861	50.9641367646	49.7154305607	49.1108087195	49.8806847161	49.4672624266	48.6546800479	49.7718187302	
686.0	737.0	19.258536611	14.6900616492	25.7690189505	23.4803872952	21.4780814202	24.2543226467	23.5955794227	23.248059781	23.6469280707	23.6016406048	23.091459936	23.6336084508	
737.0	790.0	8.8507963321	6.72120147977	11.8987427042	10.7217819863	9.80472323333	11.06078263	10.8068161571	10.5432644622	10.8068161571	10.8474590048	10.4589927914	10.8474590048	
790.0	846.0	3.90643605716	2.95262328831	5.27766405415	4.71721795122	4.30423108317	4.85821197915	4.65719608744	4.55715152958	4.71385672719	4.75454172825	4.55090129022	4.82269815948	
846.0	905.0	1.65069770359	1.24168510405	2.24142600823	1.9775315258	1.80564484952	2.03538578345	1.95177820982	1.88730701168	1.95177820982	1.96472463844	1.88400917603	1.96472463844	
905.0	967.0	0.651111246687	0.487163252689	0.889150017566	0.766848261726	0.702027985637	0.786703208593	0.768382694222	0.736625930494	0.768382694222	0.771934841333	0.734110351669	0.779449237704	
967.0	1032.0	0.2400551124	0.178576418095	0.329834461345	0.289003897228	0.261911374306	0.29726154669	0.290109383042	0.287643143371	0.296660661411	0.296345648191	0.280374024529	0.297672610143	

# y6
114.0	133.0	2054174.85107	1679714.19492	2546977.5916	2313025.46901	2213508.04401	2331986.21653	2335336.45171	2316616.28928	2344389.05777	2300611.90663	2276370.58246	2312026.14543	
133.0	153.0	897657.699402	729584.551601	1120697.62551	1021566.8688	973725.178354	1034669.97902	1042181.36035	1033909.10136	1045502.10674	1027556.35517	1020091.62646	1030283.94257	
153.0	174.0	411299.132211	332335.601167	516908.850868	473992.61734	449592.712035	482055.240487	480481.779602	473568.391507	482530.549984	478900.045325	475479.653086	478900.045325	
174.0	196.0	195512.571821	157077.897945	247293.24373	227141.489178	214565.905813	231584.827812	230553.305714	228279.035123	231027.464161	226808.149486	223965.137021	227652.843657	
196.0	220.0	94189.1042454	75247.0943193	119889.391133	109724.782649	103365.252321	112038.914121	111890.148612	111009.164582	112871.871136	110550.886396	109826.326265	110986.718369	
220.0	245.0	45556.2545552	36190.8703502	58351.9419944	53452.0912432	50119.3098803	54728.2182574	54314.2750632	53832.6735356	54410.6471752	54028.4052387	53623.5184265	54157.5769511	
245.0	272.0	22089.7499814	17451.0880127	28469.2487224	26037.6094238	24333.5579746	26695.8668584	26650.794454	26213.3795053	26854.4117694	26237.0741419	25700.8898856	26360.3026439	
272.0	300.0	10646.1007757	8364.10022196	13804.9061221	12570.6851833	11718.9762595	12893.9740168	12806.870744	12633.8183525	12816.6060627	12670.7455597	12533.7735765	12670.7455597	
300.0	330.0	5100.89807462	3985.9861689	6653.45422819	6035.38040542	5613.61684172	6192.93117054	6071.74400854	6019.67710826	6087.72235267	6059.58722638	5990.66140102	6061.0730135	
330.0	362.0	2377.63932713	1847.77954363	3119.7650047	2805.72797398	2606.74177559	2875.57666749	2810.44082193	2784.06502926	2813.04241452	2772.25236198	2722.5398965	2796.05623911	
362.0	395.0	1092.67324014	844.390743859	1442.47915421	1282.4113881	1188.55453582	1314.37301231	1298.50636473	1278.31230326	1298.50636473	1288.52001107	1265.86819502	1288.52001107	
395.0	430.0	490.137002884	376.718112613	650.824729186	571.756677551	529.81407678	585.075859716	571.474288985	560.700447484	574.894288377	561.014434696	548.999864572	568.142752739	
430.0	468.0	209.093812194	159.777585295	279.37305144	242.338686269	224.415881484	247.67391348	235.557796946	230.608680597	238.728523293	245.554591244	238.915540139	247.002322125	
468.0	507.0	85.2139147451	64.7258610883	114.586815565	98.652815272	91.1778850323	100.779867666	99.5703623726	96.008879529	99.9368766432	97.7323988637	95.2046611662	99.0643286437	
507.0	548.0	33.38863953	25.2046661992	45.1944779684	38.4653741839	35.5623299887	39.1914907857	37.3247527027	35.4653614681	37.3247527027	37.6866401137	36.5625453402	38.2110859767	
548.0	592.0	12.0985962511	9.07271314156	16.4923000332	13.736352657	12.6964011546	13.9703636189	13.3165080592	13.0257557279	13.4378944617	13.5701920219	12.9730368271	13.7484694814	
592.0	638.0	4.08576829602	3.04190964443	5.61229498415	4.56073665257	4.2071735795	4.6377615575	4.52756454969	4.31330807175	4.6102196515	4.35365325267	4.18820796972	4.48736810742	
638.0	686.0	1.20932244732	0.89495009945	1.67558187808	1.30397153583	1.21613071545	1.31540500033	1.25601194895	1.11860783919	1.3033401313	1.25949665791	1.18320289882	1.30313250472	
686.0	737.0	0.32032023363	0.2344776651	0.448052414788	0.345601870307	0.321570205902	0.348209856598	0.335844580199	0.304885211052	0.347503715961	0.32609799419	0.286105781942	0.33798936862	
737.0	790.0	0.0707004225581	0.0512410828364	0.0999631691407	0.0728813044861	0.0679608160974	0.0729427536712	0.0707578076703	0.0647609986404	0.073181774292	0.0684334771062	0.0623447438543	0.0733563828274	

# y7
114.0	133.0	350804.3228866667	280138.68282033334	446744.89342000004	386858.73099999997	369265.86139333335	388663.73053999996	388521.7907566666	382008.1162766667	389539.11102	384298.36024999997	375731.36883999995	385337.83289666666	
133.0	153.0	120696.852793	95601.83819266666	155124.387572	132809.136222	126424.094392	133127.70135233333	131058.602016	129254.80219866667	132280.29852533332	129754.00296366667	127694.91244633333	131253.78261533333	
153.0	174.0	42510.681455	33407.508635666665	55121.320540333334	47146.818242333335	44651.656672666664	47438.095076	46878.45782633333	45507.25124966667	47067.050626000004	46824.571886	46011.328853000006	47040.943234	
174.0	196.0	15094.966583166666	11773.118707966665	19736.7534768	16614.84235	15720.0277716	16694.0351949	16054.692247333332	15612.225318833334	16322.827775466665	16358.5304687	15830.155768266666	16509.9828374	
196.0	220.0	5227.167455566667	4045.2593844999997	6892.861350266667	5722.2732129666665	5404.370649933334	5759.2762801	5609.090065199999	5435.5864354333335	5658.6782275000005	5671.450149866666	5516.617145733333	5740.9444639	


###########################################################
# (N)NLO LC and FC coefficients of d2sig/dPt/d|y| (fb/GeV) 
###########################################################
LOWER_X 	 UPPER_X 	 Y_NLO_only_FC 	 Y_NLO_only_LC 	 Y_NNLO_only_FC 	 Y_NNLO_only_LC 
# y1
114.0	133.0	594692.70836	566096.64196	11031.1695829	-126717.464225	
133.0	153.0	318569.68202	307307.49669	20031.0620173	-40010.2708531	
153.0	174.0	177018.212974	172440.3172	13441.5567424	-6678.0304061	
174.0	196.0	98691.660328	96850.00348	10337.6703912	-10578.2433462	
196.0	220.0	57805.152398	56340.823483	7866.15559201	-1922.10487122	
220.0	245.0	33865.3262064	33176.6174604	4330.99172743	-1993.80751715	
245.0	272.0	20273.5541005	19858.1560969	2140.5668	-159.32100873	
272.0	300.0	12153.8509623	12046.4768158	1409.49659156	-106.7381238	
300.0	330.0	7429.442319	7326.1047146	1043.37170513	490.518336494	
330.0	362.0	4538.21395414	4515.6842539	486.515929211	-32.782950906	
362.0	395.0	2868.35538213	2822.14672857	477.672333125	159.243846547	
395.0	430.0	1785.64200503	1779.51067875	188.521841263	-55.8843692792	
430.0	468.0	1140.0043224	1130.41730457	83.786743719	94.9734166588	
468.0	507.0	721.40525789	717.58545702	83.3604943069	47.5689791085	
507.0	548.0	462.923907086	463.275721809	86.8910511126	32.3214282966	
548.0	592.0	301.093371393	300.006638025	37.2949240919	15.763943414	
592.0	638.0	192.943791026	194.029095545	28.2536030583	17.6420011813	
638.0	686.0	127.02242561	126.780000585	17.5978840166	6.83510331954	
686.0	737.0	82.684543482	82.896086421	14.0066488732	7.11315841737	
737.0	790.0	54.0333433489	54.3904269849	8.73258777263	4.90461365301	
790.0	846.0	35.6000255589	35.9519334021	5.9058403203	3.98571817013	
846.0	905.0	23.3352374125	23.565259325	3.23465490309	2.60405544621	
905.0	967.0	15.3239001809	15.5872008202	2.62718727906	1.99041672427	
967.0	1032.0	10.0762711335	10.3041364002	1.80709566066	1.3355469963	
1032.0	1101.0	6.63371355204	6.76199919236	1.0269818217	0.951613330344	
1101.0	1172.0	4.32666077689	4.46111304199	0.809765760867	0.694577591522	
1172.0	1248.0	2.85589926552	2.92671549214	0.560601198052	0.441848814156	
1248.0	1327.0	1.8547388229	1.91498939906	0.333135532771	0.337767569924	
1327.0	1410.0	1.20574847388	1.25172562938	0.249199095101	0.213071968991	
1410.0	1497.0	0.775466806031	0.811749944481	0.145114121171	0.15119876942	
1497.0	1588.0	0.497216823307	0.524776889651	0.0954553092591	0.101307230209	
1588.0	1684.0	0.318250560455	0.335712650205	0.0553661954156	0.0593747052105	
1684.0	1784.0	0.199016355454	0.212225931991	0.0431758487801	0.0447605942174	
1784.0	1890.0	0.125571590324	0.133489155965	0.0248816483719	0.0292217346979	
1890.0	2000.0	0.0765793248586	0.0826283953003	0.0176362042001	0.0181673205427	

# y2
114.0	133.0	565491.82295	545715.87366	-19959.395617	-95882.805245	
133.0	153.0	302942.32767	291799.91082	28912.5221933	-12753.1652245	
153.0	174.0	166272.287539	159859.4607	13024.7628996	-17816.7369083	
174.0	196.0	93530.023451	92094.174345	14030.7557977	-7644.5290133	
196.0	220.0	54417.598848	53152.823766	4424.48162001	-4335.81417024	
220.0	245.0	31403.8779406	31007.6200534	5245.90364965	887.20238371	
245.0	272.0	18618.2487152	18381.2324694	3128.00497503	-72.81979284	
272.0	300.0	11365.4991132	11160.4134844	1184.27776816	417.22916845	
300.0	330.0	6881.1433007	6759.3073755	772.491889588	233.021076747	
330.0	362.0	4197.75053928	4134.83312912	653.590789901	26.492398408	
362.0	395.0	2629.19579489	2609.90132497	333.343369788	182.586623356	
395.0	430.0	1648.25273269	1632.21090961	254.966088268	119.266893077	
430.0	468.0	1040.18721696	1027.59185381	88.4665535107	100.253498336	
468.0	507.0	651.61045861	651.8556142	110.196422267	31.8095234402	
507.0	548.0	421.51026408	419.431982506	62.8315623571	28.9611515388	
548.0	592.0	271.565859689	270.518638821	41.8450544302	22.5016377972	
592.0	638.0	173.55081132	173.444656656	29.9529493696	15.7880921214	
638.0	686.0	112.25327433	112.241991843	14.644450446	9.91652267642	
686.0	737.0	72.959976493	73.132823317	12.0646214828	8.00575578553	
737.0	790.0	47.414880407	47.4791876932	7.35380745545	5.6150928687	
790.0	846.0	30.8272522333	30.9448907212	4.4275229025	3.57117812755	
846.0	905.0	19.869252456	20.1790054239	3.8641346147	1.9870811599	
905.0	967.0	13.0397469235	13.1378467029	1.86134445097	1.8598621282	
967.0	1032.0	8.4261269395	8.55194268491	1.39117231053	1.20628972534	
1032.0	1101.0	5.4107299962	5.50161613332	1.01390953064	0.724694696984	
1101.0	1172.0	3.48228602959	3.55840753027	0.598350499815	0.559669927178	
1172.0	1248.0	2.22394041612	2.27122232343	0.403888073241	0.288065249073	
1248.0	1327.0	1.41499499309	1.45310080962	0.237313330036	0.265226121342	
1327.0	1410.0	0.881493715294	0.915874617017	0.160188194868	0.153499409348	
1410.0	1497.0	0.554623052041	0.575839625606	0.0967682925938	0.111604925712	
1497.0	1588.0	0.341862623566	0.359582588495	0.0624348188451	0.0696070243566	
1588.0	1684.0	0.207334306722	0.219036522994	0.0421409765577	0.0425633539685	
1684.0	1784.0	0.124529161061	0.132654045617	0.0233769193498	0.0259690567653	

# y3
114.0	133.0	504909.41159	478637.10183	62639.7261563	-84916.823237	
133.0	153.0	270531.55058	261475.73743	14287.9888761	-23893.71603	
153.0	174.0	145785.747554	144089.443166	20026.1019814	-3639.90074225	
174.0	196.0	83317.490891	80346.85965	10076.4882641	-6270.82480748	
196.0	220.0	47612.516886	46459.188757	5064.49292812	-26.04164355	
220.0	245.0	27724.8795046	27009.6988537	4251.93440846	1350.9273479	
245.0	272.0	16154.9517437	15813.2004144	2155.79013604	789.42962204	
272.0	300.0	9687.9216551	9559.2555386	1344.52402093	319.607021452	
300.0	330.0	5884.6156076	5808.6126756	532.155011812	281.712760617	
330.0	362.0	3580.79393783	3533.84138408	632.747725289	170.131193179	
362.0	395.0	2216.7672259	2166.35642505	380.436768021	134.449917254	
395.0	430.0	1371.07543269	1357.25798496	213.239509018	119.741464304	
430.0	468.0	848.9920196	840.14293652	140.551349718	35.3624364349	
468.0	507.0	532.881062946	524.890510056	94.3167988441	54.5326702755	
507.0	548.0	337.472145113	334.687406135	49.8108605072	34.7766605781	
548.0	592.0	210.93453702	210.464840667	38.6759926896	19.7295714384	
592.0	638.0	133.560349117	132.877329576	21.1528437822	16.8035509878	
638.0	686.0	83.966512371	84.134625016	11.1725111722	6.19377882616	
686.0	737.0	53.2880234511	53.0730279227	9.01412463619	6.90771050974	
737.0	790.0	33.3276079186	33.5296553871	5.18917789645	3.91822491735	
790.0	846.0	20.8807338623	21.1241979055	3.54318296956	2.83893957053	
846.0	905.0	13.0700696241	13.1636070517	2.14009559276	1.68268946454	
905.0	967.0	8.09766303022	8.19911309137	1.23759020563	1.05074304057	
967.0	1032.0	4.99885917738	5.07639294774	0.691623849686	0.667498804493	
1032.0	1101.0	2.99566852425	3.06099454875	0.576842797154	0.473514571175	
1101.0	1172.0	1.8057209118	1.85349355634	0.265271858749	0.273600664459	
1172.0	1248.0	1.08058094219	1.10262794003	0.154884953269	0.152859953541	
1248.0	1327.0	0.626714288632	0.650402886985	0.102377717963	0.101961727538	
1327.0	1410.0	0.359718676899	0.374608869539	0.0603680312089	0.0548242046777	

# y4
114.0	133.0	439441.13247	411579.16409	-44721.730266	-53146.1476766	
133.0	153.0	228089.79065	219633.61005	50946.6817626	-16183.2692948	
153.0	174.0	123918.080451	120383.769455	17755.6985226	1307.08460005	
174.0	196.0	68453.391103	67192.141166	9591.50709757	1130.85983334	
196.0	220.0	39216.453965	37993.260188	5966.66307436	870.22238483	
220.0	245.0	22227.8973111	21722.8000183	4044.53280245	2230.95921866	
245.0	272.0	12879.4007332	12625.1618531	1324.04133654	-30.912253587	
272.0	300.0	7569.0595436	7447.1257377	1136.39398429	756.215961663	
300.0	330.0	4492.5122882	4423.1850098	693.6678912	229.399991131	
330.0	362.0	2682.9428254	2616.00648774	375.709929358	237.941746189	
362.0	395.0	1604.48654933	1592.44223255	251.942207069	165.496378328	
395.0	430.0	959.58265406	955.92631931	140.069635498	51.4692296086	
430.0	468.0	582.80609289	575.52036213	94.7480163347	64.7660304571	
468.0	507.0	346.780415026	346.613709413	64.4878554699	22.2877191963	
507.0	548.0	210.158534813	208.714526563	34.1819712289	19.0965684747	
548.0	592.0	125.529706332	125.127722314	17.7634577938	12.4884319712	
592.0	638.0	73.831737811	74.460880574	11.3546021678	8.5605888155	
638.0	686.0	43.2437274686	43.6387934145	4.06735389033	4.21409783138	
686.0	737.0	25.3731075967	25.5723474999	4.02741984366	2.46186010531	
737.0	790.0	14.4421283924	14.6616334321	1.57505120543	1.49856258904	
790.0	846.0	8.1722685533	8.3431214677	0.693997231806	0.71103657354	
846.0	905.0	4.60499986198	4.69519940015	0.453406862541	0.465833107117	
905.0	967.0	2.48224311486	2.56175252992	0.282732461428	0.311666142704	
967.0	1032.0	1.31367927362	1.3485066579	0.171930791504	0.109426560505	
1032.0	1101.0	0.68865942638	0.71132833025	0.0760860388971	0.07985243747	
1101.0	1172.0	0.344853449422	0.362426068144	0.0321061491218	0.0427305267756	
1172.0	1248.0	0.170281149002	0.175279709096	0.0152883659231	0.0208653027346	

# y5
114.0	133.0	348126.74181	326137.44165	60001.7073628	-17600.5231075	
133.0	153.0	179366.911521	177649.448844	9304.2970172	-3023.708239	
153.0	174.0	95882.545799	93089.324164	15245.7611622	-6561.21544654	
174.0	196.0	51829.581376	50103.429585	8436.07017726	4125.42506676	
196.0	220.0	28498.9154416	27721.5664419	5020.64071366	2186.81491697	
220.0	245.0	15620.0402	15459.3372807	2595.29840232	1613.50321299	
245.0	272.0	8696.4971995	8608.5290526	1303.27634313	537.462874989	
272.0	300.0	4904.9161756	4808.3404666	894.216330385	451.432086386	
300.0	330.0	2746.9831844	2741.26553948	384.830302711	39.9698615598	
330.0	362.0	1523.51514641	1494.54605863	120.167385303	191.822324073	
362.0	395.0	847.73338884	848.37103198	145.123162605	33.2173491537	
395.0	430.0	471.11811936	469.59888978	89.8106455769	39.5955855281	
430.0	468.0	255.013961175	254.044846016	16.1271467226	20.7713674098	
468.0	507.0	134.320996781	137.969008411	16.0143730681	7.48843687828	
507.0	548.0	72.009337572	72.187731171	8.45410672415	2.93499187816	
548.0	592.0	36.4456949092	37.3004841649	0.211501895754	2.852852373	
592.0	638.0	18.0770653074	19.0862039478	0.500144931787	0.339870481109	
638.0	686.0	8.9417782144	9.3126035061	0.388913892482	0.140745758409	
686.0	737.0	4.22185068416	4.29189616458	0.115192127521	0.121253309688	
737.0	790.0	1.87098565424	1.92962012554	0.0850341708025	0.12567701842	
790.0	846.0	0.81078189406	0.85927587048	-0.0600218637774	0.0373237770325	
846.0	905.0	0.326833822213	0.361291575751	-0.0257533159826	-0.0128068873639	
905.0	967.0	0.115737015039	0.140138750282	0.00153443249551	0.00508657960733	
967.0	1032.0	0.048948784828	0.04851642126	0.00110548581427	0.00734175096346	

# y6
114.0	133.0	258850.61794	241854.78222	22310.9826982	-12413.562381	
133.0	153.0	123909.169398	120898.531372	20614.4915496	5989.4863661	
153.0	174.0	62693.485129	60235.313725	6489.16226165	4907.42798481	
174.0	196.0	31628.917357	30822.008828	3411.81653584	-333.33969247	
196.0	220.0	15535.6784037	15353.4713735	2165.3659627	826.103747118	
220.0	245.0	7895.836688	7929.7131176	862.183819995	576.313995474	
245.0	272.0	3947.8594424	3926.043253	613.185030162	199.464718092	
272.0	300.0	1924.58440758	1953.78729453	236.185560672	100.060376452	
300.0	330.0	934.4823308	944.89855579	36.3636031166	24.2068209552	
330.0	362.0	428.08864685	434.66779106	4.71284794987	-33.4756120048	
362.0	395.0	189.738147957	198.631531441	16.0949766356	6.10862297363	
395.0	430.0	81.619674667	88.493125844	-0.28238856556	-10.7422428553	
430.0	468.0	33.244874075	35.564488251	-6.78088932272	3.21590497536	
468.0	507.0	13.4389005269	15.4382977891	0.917547100644	-0.920416408297	
507.0	548.0	5.0767346539	5.3306167865	-1.14062148119	-0.778734070203	
548.0	592.0	1.63775640586	1.96763126367	-0.419844597768	-0.166160635017	
592.0	638.0	0.47496835655	0.5575359838	-0.0331721028838	-0.207083399898	
638.0	686.0	0.094649088507	0.137079194132	-0.0479595868816	-0.0444748779196	
686.0	737.0	0.025281636677	0.04049187009	-0.0097572901078	-0.0195038761175	
737.0	790.0	0.002180881928	0.0073206230732	-0.00212349681584	-0.00444782737991	

# y7
114.0	133.0	36054.408114	35249.975841	1663.0597555666666	-2560.3707493666666	
133.0	153.0	12112.283429000001	12957.383349333335	-1750.5342061000001	-3055.133258233333	
153.0	174.0	4636.136787166667	4737.920329333333	-268.3604158333333	-322.24635626	
174.0	196.0	1519.8757668333335	1655.8816486333333	-560.15010265	-256.31188130666663	
196.0	220.0	495.10575739999996	557.9499505	-113.183147776	-50.823063106	




==> anc/Tables/CMS13_1j_R07.txt <==
########################################################################################
# All the data used for the single jet inclusive R=0.4 plots by NNLOJET in table format 
########################################################################################

##########################
# d2sig/dPt/d|y| (fb/GeV) 
##########################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_LO 	 Y_LOWER_LO 	 Y_UPPER_LO 	 Y_CENTRAL_NLO 	 Y_LOWER_NLO 	 Y_UPPER_NLO 	 Y_CENTRAL_NNLO_FC 	 Y_LOWER_NNLO_FC 	 Y_UPPER_NNLO_FC 	 Y_CENTRAL_NNLO_LC 	 Y_LOWER_NNLO_LC 	 Y_UPPER_NNLO_LC
# y1
114.0	133.0	5830834.70117	4836137.02386	7108675.97223	7343841.65898	6876364.37279	7666592.10683	7945606.89048	7721262.00003	8134493.39395	7761300.8378	7587045.07809	7837966.55998	
133.0	153.0	2755455.18854	2273069.35961	3380825.49045	3509816.43592	3285999.17792	3671183.22089	3749144.68138	3663511.48326	3823797.57502	3734514.08074	3644826.72364	3788119.46655	
153.0	174.0	1377887.88605	1131326.05395	1699912.12717	1769537.87931	1651271.33849	1854641.75731	1920088.84174	1863262.2012	1962985.98555	1873032.20801	1826908.67789	1899328.94226	
174.0	196.0	721133.817559	589709.123804	893819.777731	932080.628067	867062.278209	978418.146157	1005227.6597	976205.236535	1023837.68591	990230.633088	966297.289375	1007147.55221	
196.0	220.0	387572.841102	315813.240945	482341.593419	504568.189971	468018.527933	530328.234231	542879.141084	528210.541982	554667.732163	536031.815943	521524.920777	545432.170345	
220.0	245.0	212872.583556	172903.659345	265893.538039	278975.801744	258125.339581	293565.699337	301365.973787	292407.923715	307592.602387	295927.768747	288918.449303	300257.849481	
245.0	272.0	119698.957789	96948.3345076	149996.820129	157829.09935	145656.538279	166304.270882	171181.260119	165870.284297	175000.723196	168859.390703	164262.644328	171177.283898	
272.0	300.0	68549.7114778	55377.9222944	86157.4373034	90818.7254859	83647.1398054	95761.9394092	98627.6374644	95301.7958064	100645.211723	97205.9230106	94367.9024243	98625.9710698	
300.0	330.0	40019.9287518	32255.9243935	50435.1106237	53342.6742893	49026.8955981	56365.1100251	57608.8197975	55813.3003129	58752.5987575	57123.8484736	55427.6985058	58141.6800821	
330.0	362.0	23570.1155542	18957.6031443	29777.0059538	31530.7457701	28932.0282847	33370.0275202	34051.5621523	33025.093957	34959.0706887	33625.6951356	32791.3629974	34091.4605862	
362.0	395.0	14108.974959	11326.1585009	17863.9203076	18985.8181421	17389.0431715	20132.3180221	20658.0370047	19920.9065449	21128.9560061	20296.7872737	19737.9559638	20738.72674	
395.0	430.0	8587.99147233	6882.043008	10895.1115976	11622.3180645	10625.3602891	12348.5992211	12528.8180478	12124.6683531	12792.1643025	12457.0632511	12085.4232382	12679.4431203	
430.0	468.0	5231.99171102	4185.735412	6649.68443765	7107.67357493	6488.99109524	7561.9898319	7760.10801288	7478.84036714	7949.76353751	7628.89610689	7395.90645299	7756.90934306	
468.0	507.0	3214.26167672	2567.49753157	4092.15673464	4386.69705313	3998.55989972	4674.97237667	4740.9802462	4571.65835213	4833.63413266	4719.25272003	4567.54503562	4788.44395652	
507.0	548.0	2003.5678398	1598.09228784	2554.79556272	2745.69530551	2499.20309858	2930.51081818	2991.06644951	2880.06751	3051.92265338	2958.00889232	2857.92147785	3004.11123405	
548.0	592.0	1252.89946388	997.964914564	1599.91695296	1725.58575483	1568.19538293	1844.94801504	1874.08381302	1806.87619511	1916.21810287	1862.22564408	1800.30657253	1893.16800581	
592.0	638.0	785.647055547	624.954261363	1004.61400948	1086.11662774	985.713905418	1162.91095552	1183.03371339	1138.35450386	1210.89616908	1166.43578709	1130.10769865	1186.55568599	
638.0	686.0	496.672401817	394.582279375	635.920276635	689.864083213	625.242999494	739.735713514	752.31318051	723.252139687	767.289523417	745.281460565	720.365404561	758.553106746	
686.0	737.0	315.065984032	249.997493139	403.904162795	439.480071623	397.810843377	471.899739483	479.701524153	461.110991668	490.663204631	475.890385946	459.509584636	484.392205578	
737.0	790.0	200.712921781	159.073105686	257.620214556	281.087186382	254.101388282	302.277590936	306.233694108	294.858680607	313.858313999	303.903709052	293.31377736	309.151122593	
790.0	846.0	128.241610839	101.516701081	164.802077283	180.677041849	163.0935943	194.636635256	197.858071598	189.600823135	202.621920437	196.349788755	189.339128043	199.928819931	
846.0	905.0	81.9540364714	64.7988131504	105.447603665	115.909532522	104.504601393	125.032494598	126.341875525	121.302470448	129.115637313	125.77098247	121.190722789	127.764338137	
905.0	967.0	52.4069811869	41.3869263313	67.5155078362	74.426874793	67.0290629259	80.3835934339	81.5366579575	78.2368253048	83.5445827046	81.031396978	78.1742236769	82.4961712861	
967.0	1032.0	33.5216739831	26.4400234994	43.2421722134	47.8612060997	43.0377743681	51.7891719874	52.5203621694	50.3506963616	53.8922636319	52.1374121015	50.2408938043	53.1750784743	
1032.0	1101.0	21.3893721336	16.8486665245	27.6300636478	30.6882778681	27.556250875	33.2623170517	33.7148129804	32.2919239726	34.5376695046	33.5668210876	32.3201775801	34.1918698267	
1101.0	1172.0	13.6419959415	10.731348796	17.6475203401	19.6858482418	17.6504528866	21.3739580838	21.5919311111	20.6777428656	22.102512628	21.5335901035	20.7294452312	21.9574184256	
1172.0	1248.0	8.69176194014	6.82732345188	11.2610899379	12.5917947327	11.2745350181	13.6919761342	13.8818865915	13.2586082286	14.243681649	13.800365169	13.2835687866	14.0517117234	
1248.0	1327.0	5.50054347526	4.31393621403	7.13817140567	8.0235440294	7.17106924121	8.74353176861	8.82547573226	8.44580258492	9.04263778295	8.84194311259	8.49912403236	9.01394549751	
1327.0	1410.0	3.47391521951	2.7199871778	4.51600495257	5.09466670591	4.54604821788	5.56167527026	5.62066798209	5.37094431667	5.76298629638	5.63283678106	5.40784123385	5.73905021936	
1410.0	1497.0	2.18038175586	1.70416971288	2.8396601498	3.21763820602	2.86590606569	3.51975806826	3.56075601534	3.39752137386	3.65505266833	3.55562909189	3.41540718851	3.62369612291	
1497.0	1588.0	1.36070755355	1.06152233415	1.7756019709	2.02160216852	1.79717691588	2.21607845522	2.23666079932	2.1327065688	2.29696673502	2.24530444928	2.15284252427	2.28813477613	
1588.0	1684.0	0.841823974797	0.655403697092	1.10079401721	1.25714706065	1.11527179709	1.38117765423	1.39370859824	1.32605126599	1.42889790219	1.39772665445	1.34153149734	1.42666320192	
1684.0	1784.0	0.515145817326	0.400203440605	0.675115573892	0.775174871286	0.686167628287	0.853717325015	0.862447105303	0.82056836584	0.886917902842	0.866162547932	0.830364805548	0.88310630843	
1784.0	1890.0	0.312086053044	0.24190181659	0.409957468246	0.472727417226	0.417492323908	0.521908372277	0.525322318617	0.50004696198	0.540901088957	0.52949198565	0.507017420906	0.540292025425	
1890.0	2000.0	0.186129614621	0.143923294401	0.245113438963	0.284046885198	0.25031200144	0.31429963311	0.317543968392	0.301143477561	0.327085193289	0.320276920214	0.306385710946	0.327602608662	

# y2
114.0	133.0	5482740.89261	4541964.76827	6694133.03522	6928978.03408	6485856.40522	7237084.91615	7411951.03295	7174296.81468	7540293.16746	7332971.15419	7173770.15031	7444475.05344	
133.0	153.0	2583542.65147	2128690.62482	3174570.73556	3288585.2072	3078609.08973	3439260.37154	3558548.02803	3454287.62301	3635184.29049	3497692.34116	3407355.64721	3544044.19506	
153.0	174.0	1286288.01074	1054960.57184	1589058.2762	1652479.31269	1540760.93381	1732772.20993	1767054.20367	1721959.67739	1792101.98349	1743625.91175	1704444.98246	1762695.48508	
174.0	196.0	670122.575429	547410.554008	831696.570807	866566.980316	805847.534902	909458.613367	934042.824257	908057.676724	954577.377112	929909.544295	904805.513972	946401.663502	
196.0	220.0	358591.987981	291906.519113	446833.788641	466967.145904	432913.347198	490902.729266	506472.278972	490952.301476	518445.648056	494468.013123	482443.719916	496951.467233	
220.0	245.0	196354.852692	159339.685522	245549.236272	257637.529702	238211.282127	271240.884628	279510.508367	270574.357499	285397.068288	274257.593643	267276.6438	277925.548266	
245.0	272.0	109934.988702	88961.893827	137914.704322	144972.523407	133705.737138	152800.180111	156657.41961	152188.74803	160126.606849	154348.436296	150356.634118	157324.952245	
272.0	300.0	62669.9318297	50587.1106469	78847.5857335	83128.9764368	76524.4651219	87674.495811	90111.3526698	87169.4798324	92017.1682761	89210.078905	86434.4473978	90639.3778571	
300.0	330.0	36420.6577038	29332.9114395	45942.0407738	48569.1735335	44620.6814973	51331.4432725	52462.3999444	50965.964563	53396.490399	51718.6432942	50264.3257187	52526.6690146	
330.0	362.0	21375.2102741	17179.9047461	27027.7110194	28616.1927791	26241.3506611	30301.6820302	31068.5304782	29993.6297937	31778.975067	30761.9400097	29840.1033983	31295.6448968	
362.0	395.0	12743.0659186	10222.5068055	16147.8988079	17175.7404153	15719.8150963	18226.4146731	18580.7710654	17933.4693828	18931.1733604	18436.0900354	17861.035624	18717.1792484	
395.0	430.0	7719.51937847	6181.82796582	9801.13509331	10445.7510088	9547.39979265	11098.3093219	11353.0644665	10956.4715117	11632.0270747	11245.0492753	10881.8136619	11412.8376043	
430.0	468.0	4686.87494712	3746.88685401	5961.75760103	6371.2052688	5812.95133475	6782.56626975	6944.31966192	6688.11698958	7099.67617351	6836.18773958	6624.79879456	6940.81020905	
468.0	507.0	2863.39847543	2285.41819183	3648.63850898	3909.42868009	3561.90447355	4167.60112939	4237.27663288	4087.28597269	4317.16951756	4212.94635795	4076.31276234	4286.85768704	
507.0	548.0	1777.68280907	1416.68008156	2268.89932406	2437.72692121	2217.54945079	2603.1244959	2662.22239057	2560.89230975	2729.55644924	2617.074929	2538.5211058	2655.85532756	
548.0	592.0	1104.84732656	879.142194376	1412.38450256	1522.45235015	1382.72750548	1628.5677453	1655.05435576	1593.5666663	1697.37709321	1640.32589592	1585.55340382	1668.19048921	
592.0	638.0	688.868439795	547.313960318	881.977253822	953.54507585	864.847711727	1021.40585922	1036.22728746	999.345701478	1061.99755179	1028.66053678	995.476884552	1045.1072377	
638.0	686.0	432.691579968	343.268595754	554.824524222	601.678468915	544.876294064	645.561802652	653.558171036	628.852399798	668.776740956	651.767244529	628.599391336	664.067914748	
686.0	737.0	272.662905196	215.992069703	350.15878786	380.768371958	344.321443668	409.180423212	416.169873564	399.707147181	426.153476351	412.04773285	397.922885682	420.056705349	
737.0	790.0	172.22155384	136.22604395	221.508545134	241.499269186	218.073717895	259.911956117	263.763464755	253.264220339	269.299765982	262.504464667	252.987377045	267.275750412	
790.0	846.0	109.099497799	86.1689348156	140.539583468	153.551402508	138.471431413	165.490086228	166.987545827	160.646491949	171.119385054	166.479362747	160.579419893	169.228531746	
846.0	905.0	69.0259883715	54.4351984067	89.0606571087	97.7134873464	87.9761260784	105.503040761	106.739642113	102.38908302	109.197333242	106.353451485	102.362413527	108.251632323	
905.0	967.0	43.6209687583	34.3467718553	56.3752034039	61.9659562109	55.7157862824	67.0013505894	67.8598403801	65.0544090112	69.4984596845	67.4973203271	64.9614013672	68.7231592733	
967.0	1032.0	27.5319678129	21.6439259867	35.6426480686	39.3163423225	35.294279137	42.5874541908	43.1880172395	41.3187645368	44.1936803736	42.8200407892	41.2265611367	43.5769276936	
1032.0	1101.0	17.2915852003	13.571019015	22.425405091	24.7746213452	22.2108924631	26.8712135741	27.0522005633	25.9520684649	27.7029895439	27.0406989855	26.0445592957	27.5130992772	
1101.0	1172.0	10.8408079647	8.49346596032	14.0854156708	15.6215249532	13.9814099366	16.9750258071	17.1749318681	16.4090151831	17.6244222852	17.0896225039	16.4476079823	17.389357734	
1172.0	1248.0	6.77028724093	5.29473548712	8.8134796651	9.7963552538	8.75378129996	10.6639442833	10.7640301208	10.2859058383	11.0093184323	10.7424666065	10.3228516975	10.9373605054	
1248.0	1327.0	4.1905144863	3.27097473176	5.46610178286	6.09164609948	5.43439423349	6.64187160168	6.70211118238	6.4106673308	6.88841537566	6.70918265719	6.44579344816	6.82999875073	
1327.0	1410.0	2.58013070943	2.00994347996	3.37254484552	3.76684168083	3.3548989746	4.11386269559	4.13327931795	3.95136652584	4.22992204874	4.14517519528	3.98150835588	4.22283576573	
1410.0	1497.0	1.57322368747	1.22298015756	2.06088236032	2.30961668673	2.0527702	2.52806365627	2.54734351577	2.427881975	2.61674937164	2.55206126508	2.44617901814	2.60212822672	
1497.0	1588.0	0.950864970534	0.737534273069	1.24847947185	1.40273419129	1.24455821053	1.53800340896	1.5458489971	1.47401378269	1.58298294966	1.54935425967	1.48747039205	1.57911457307	
1588.0	1684.0	0.566712520678	0.438540122848	0.745887803016	0.839074939041	0.743099606739	0.921575967488	0.924984211275	0.881281659058	0.948778206503	0.929767993359	0.892267252417	0.946666720238	
1684.0	1784.0	0.333100577774	0.257119788682	0.439545710116	0.496560584759	0.438754009799	0.546687612389	0.550133656677	0.522067889755	0.565021015681	0.553049589207	0.529404047172	0.564812992704	

# y3
114.0	133.0	4843122.90272	4003025.55869	5929715.06774	6118998.08524	5727506.98844	6391362.04329	6569478.66694	6388129.3286	6705900.47342	6469718.05926	6314486.31195	6579724.26863	
133.0	153.0	2260576.61656	1858629.38166	2785045.11589	2886327.33699	2698606.45732	3020675.97815	3120012.02285	3028117.52677	3187108.5436	3058100.04856	2977110.32449	3095034.25642	
153.0	174.0	1115599.86457	913155.390055	1381604.33028	1434075.88498	1335853.57828	1504170.3082	1541611.48681	1498803.17035	1566282.52542	1527599.12209	1488680.53329	1553342.6493	
174.0	196.0	576644.143236	470192.71555	717313.101215	747680.162284	694444.049831	785186.831997	810151.940263	785221.013742	830034.913497	789888.04969	771556.856772	807924.4993	
196.0	220.0	306177.613134	248817.729894	382331.908067	399489.53286	369955.090652	420173.197156	432731.539353	418495.800145	441595.662535	426033.231494	415362.068733	432913.684691	
220.0	245.0	166028.471599	134520.126267	208030.88904	218188.092561	201554.18758	229755.453306	237240.750497	229233.551889	242989.643529	232862.749314	226488.666131	236324.581315	
245.0	272.0	92231.7065592	74525.6863862	115917.555086	121859.504577	112297.755646	128455.855681	131746.186322	127407.162251	134315.777202	130070.787338	126424.529868	131734.171281	
272.0	300.0	52181.3273557	42059.8497558	65766.3208183	69330.9807333	63765.2607869	73164.2877833	75299.6780152	72812.7219867	76757.822412	74391.7339117	72121.4020013	75551.0319516	
300.0	330.0	30066.8210414	24180.2320902	37992.070325	40179.9350847	36876.176625	42498.3542961	43343.5000467	41987.1587797	44192.8942381	42951.3495945	41707.6811228	43536.0671415	
330.0	362.0	17487.6056693	14033.5204129	22150.9890881	23489.4595677	21515.4056338	24897.590839	25540.602328	24671.773805	26093.5302669	25213.1628823	24462.6929885	25704.5597119	
362.0	395.0	10325.5438006	8268.94372944	13109.2782816	13932.1040684	12737.6764941	14795.340831	15201.0311543	14612.3110993	15510.2842047	14960.2730111	14498.6932118	15270.8485689	
395.0	430.0	6192.8510421	4949.60057711	7879.46015275	8396.61289146	7663.93850377	8931.66476233	9097.89391689	8786.29412646	9302.77245937	9042.32032539	8750.13257981	9184.95370526	
430.0	468.0	3717.25114037	2965.00269402	4739.92369597	5062.81811913	4613.72235584	5393.58015854	5479.40104321	5291.03829092	5576.31161289	5435.13736199	5261.19468018	5553.11729605	
468.0	507.0	2244.19626692	1786.4524071	2867.77379583	3070.96637743	2793.17782818	3278.33442163	3341.75088776	3215.57295519	3418.58363002	3304.96512585	3200.65793021	3362.18601246	
507.0	548.0	1372.62761132	1090.4974714	1757.73756478	1886.76524759	1713.48526387	2017.0128282	2053.58050143	1977.01467388	2100.38597861	2034.97017466	1964.82693227	2067.47800133	
548.0	592.0	840.497478807	666.39007905	1078.61258791	1158.91291298	1050.67819554	1240.96940048	1262.77756766	1214.11513606	1288.17863169	1252.23982631	1210.03070441	1275.84272323	
592.0	638.0	514.534021766	407.104628525	661.731031282	712.166720711	644.602953087	763.68884554	776.083322665	745.686813512	793.511167028	770.82078507	744.615863071	784.596068872	
638.0	686.0	316.512697929	249.909109483	407.943273768	440.348311237	397.874499813	473.048881944	481.219499482	461.705696127	492.302026716	477.171059088	460.218031194	486.014942807	
686.0	737.0	194.750854196	153.447661869	251.563931913	271.940184152	245.313792133	292.575230782	295.893037562	284.257461731	302.126057158	294.66368761	284.260547697	299.661734824	
737.0	790.0	119.789688592	94.1871499528	155.080145598	167.825456283	151.148927949	180.833347373	182.804309797	175.291132686	186.690859059	182.297388414	175.507287875	185.637080285	
790.0	846.0	73.5753773017	57.7275531099	95.4668743421	103.356548645	92.9398901853	111.529969632	112.686871524	108.152976244	115.251919914	112.124755955	108.162532251	114.277348856	
846.0	905.0	44.8884190295	35.1435926482	58.3796922564	63.3412207084	56.8585198607	68.4684845984	69.0808678788	66.2371997672	70.705935638	68.8184774522	66.292862816	70.044833507	
905.0	967.0	27.2812646664	21.3120417066	35.5642531215	38.5643734815	34.5768102023	41.720228301	42.1148749018	40.3470000734	43.0533737668	41.988719664	40.4049686544	42.6654546927	
967.0	1032.0	16.454064283	12.8250813144	21.5014065211	23.345683878	20.893988598	25.3015498512	25.5128265664	24.4141493976	26.1487777514	25.317216643	24.4063381624	25.7234490724	
1032.0	1101.0	9.81045338867	7.62901801496	12.8516242856	13.9690943755	12.4805553023	15.1641103186	15.2189103764	14.5697164434	15.5690809902	15.2076072901	14.6342712972	15.506446204	
1101.0	1172.0	5.80252654004	4.50159472045	7.6202825648	8.28622358879	7.39339445716	9.00352664618	9.02355053863	8.64368126202	9.22954155101	9.02908817396	8.68572259815	9.17669711159	
1172.0	1248.0	3.39437898603	2.62683638062	4.46929091635	4.85095720367	4.32109627328	5.27832073628	5.29227405309	5.05301296562	5.38584530993	5.30133281821	5.09602826814	5.38712265562	
1248.0	1327.0	1.95172362148	1.50651000969	2.57666242137	2.80187123332	2.49157974731	3.05301966859	3.05667276645	2.91555893042	3.11182440581	3.06545660124	2.94245015359	3.10630708863	
1327.0	1410.0	1.10436978714	0.850154200258	1.46205878044	1.58904587127	1.41084260046	1.73351176169	1.73031508555	1.65020234274	1.75858577853	1.73329695528	1.668228582	1.76113284497	

# y4
114.0	133.0	3978484.78459	3278962.55584	4888496.22552	5033501.73602	4710195.62527	5259760.3758	5425874.59551	5296384.89136	5544992.13082	5340324.74713	5224706.26306	5426934.56534	
133.0	153.0	1832228.04387	1502530.85071	2264622.02984	2344393.43562	2188293.39673	2455905.28486	2505034.64666	2440552.82381	2556720.21115	2501517.14288	2441822.79824	2542282.7527	
153.0	174.0	893165.448328	729361.309783	1109363.34508	1152112.02187	1071808.36621	1208860.04086	1259249.07998	1221084.34127	1294743.52825	1224672.36755	1194551.60334	1240166.0742	
174.0	196.0	455922.53754	370924.601089	568691.226938	592198.817596	549197.041893	622259.602528	642337.459649	620632.547403	655236.475438	631475.680423	615924.548738	643799.357119	
196.0	220.0	238684.739356	193541.527796	298836.327666	311856.609214	288461.939003	328160.907728	338986.570175	328054.354057	345642.475891	332830.765938	324418.373909	337900.978397	
220.0	245.0	127849.967647	103350.95651	160619.066462	168256.542145	155240.209383	177215.824579	183024.799823	177202.439936	186645.938184	180957.691291	175110.573775	183165.105273	
245.0	272.0	69996.4522735	56415.8093634	88224.7262887	92571.8761673	85188.2056565	97630.2336241	99796.7595842	96999.7397264	102156.774849	98704.4871239	96018.7710479	100496.777769	
272.0	300.0	39015.2752318	31356.8904789	49330.0709255	51912.6183348	47670.0992137	54837.1526016	56674.4638974	54682.9644745	57984.9669434	55818.4494564	54143.1098358	56868.4078633	
300.0	330.0	22118.5054634	17727.5879062	28052.8272556	29594.211558	27115.5126793	31329.149559	31950.1745588	30866.4298862	32609.2742147	31725.6589908	30769.3680448	32319.2974333	
330.0	362.0	12605.4788853	10075.0648771	16036.8042149	16942.4898731	15491.3220596	17971.0466773	18424.7683225	17766.2352922	18826.5962571	18239.3120691	17669.1181061	18569.4327096	
362.0	395.0	7276.15788765	5799.42761823	9285.24201358	9823.08773891	8963.73021696	10438.098171	10694.538788	10300.0895464	10894.4407976	10592.6638669	10258.7484099	10763.2448382	
395.0	430.0	4256.56783894	3383.29563303	5448.40001525	5771.19743323	5254.90794941	6145.15243262	6246.37452706	6035.37653311	6382.72193324	6205.75203933	6017.76047097	6303.60028203	
430.0	468.0	2477.38197831	1963.54840907	3180.81139986	3373.64381001	3065.44054149	3598.93743196	3644.90976317	3520.28451917	3734.68389111	3632.26943779	3511.60543337	3691.14263154	
468.0	507.0	1444.54364363	1141.61356405	1860.54104216	1972.3025349	1788.57665783	2107.5372454	2143.54310546	2061.19486408	2185.9597512	2121.12356052	2055.10481025	2153.34943443	
507.0	548.0	848.961631438	669.01050961	1096.83378011	1163.42842033	1053.13216996	1244.999909	1265.08728866	1216.23281468	1292.80388338	1258.71418036	1214.6266362	1282.52639421	
548.0	592.0	496.363152294	390.016347265	643.286927616	682.107690812	616.330730294	730.894010193	741.964363378	712.379863917	758.165890193	734.484760789	709.501658828	746.048620471	
592.0	638.0	288.089775301	225.69600438	374.545418429	396.705189031	357.811318328	425.640961311	429.862520653	413.074015497	438.716091539	428.684935331	413.984559394	435.129093964	
638.0	686.0	166.819449498	130.304013721	217.56809031	230.233372724	207.216850478	247.498646928	250.735490671	240.227649697	256.092934641	248.576869114	239.899392772	252.598519527	
686.0	737.0	95.8260897894	74.6309037194	125.371698648	132.536098661	119.102322816	142.613835576	143.769945261	137.933044059	146.785934125	143.197157587	138.022197293	145.299862593	
737.0	790.0	54.4205192113	42.2571588471	71.4280121582	75.2124670685	67.5068671738	80.9639989029	81.6146771776	78.1890395505	83.1838841526	81.2868383926	78.374630963	82.3109373759	
790.0	846.0	30.6430615751	23.7222126103	40.3492314421	42.4892022747	38.0572926589	45.819771893	45.8399534325	43.8470151501	46.7135435433	45.9037224058	44.2754748868	46.5115486109	
846.0	905.0	16.9154840243	13.0547644464	22.3462817349	23.3907363798	20.9368438011	25.2111436259	25.257965694	24.2226893882	25.643238224	25.2439063522	24.3679592918	25.5667440921	
905.0	967.0	9.16688854137	7.05235821107	12.1504104722	12.6952619793	11.3441907237	13.6980680751	13.6722414752	13.096903736	13.9003132928	13.7304130673	13.1991863668	13.9015011603	
967.0	1032.0	4.85981892132	3.72669059694	6.46357460935	6.73654141191	6.01196016404	7.27153020893	7.27168418291	6.94721013748	7.37702069102	7.26046602343	7.01297883644	7.34690127788	
1032.0	1101.0	2.51515790288	1.9222077036	3.35707740151	3.47852814985	3.10044588957	3.7554829852	3.72808541439	3.57699705275	3.77344156976	3.74774771683	3.6253476958	3.79124146325	
1101.0	1172.0	1.26296343721	0.961847674469	1.69190121671	1.74896059189	1.55701353883	1.88822847534	1.87147114797	1.79954100333	1.89271170464	1.88758930075	1.8240646537	1.90759130257	
1172.0	1248.0	0.616755340687	0.467977153925	0.829414654506	0.853153051608	0.757902346469	0.922425373052	0.902622814993	0.874384825021	0.919896928185	0.918537584323	0.887713320018	0.928257779695	

# y5
114.0	133.0	3006288.80532	2470056.70373	3707761.50839	3811055.50119	3564876.54284	3984764.01601	4123057.41833	4011427.07005	4221592.64416	4029825.59729	3942493.54659	4058740.40142	
133.0	153.0	1359702.76402	1111658.08284	1686569.39458	1743427.09899	1624927.74264	1826526.31474	1889257.69872	1836143.69317	1932444.01895	1860669.15192	1817234.28283	1892200.90247	
153.0	174.0	650860.822624	529789.293505	811371.983698	840400.170721	780596.055463	881991.9413	904794.330349	880464.743856	925392.969558	891554.621918	870300.492609	908065.813298	
174.0	196.0	325018.999764	263460.106092	407064.889153	422691.011528	391276.70567	444367.424418	462368.629756	445521.980197	472935.47233	453807.655022	440863.497258	461326.759293	
196.0	220.0	166426.295643	134363.308847	209369.246649	217785.974422	201044.331978	229218.039725	232916.200363	226416.588925	239461.192265	233965.082087	227007.503869	237958.435823	
220.0	245.0	86748.855136	69756.1993112	109617.451956	114108.980321	105027.696755	120221.947882	124143.929401	120005.960334	126661.553387	121837.820474	118642.713683	123691.583962	
245.0	272.0	46007.6450114	36848.952514	58390.4980261	60941.2926515	55912.1784634	64340.7822065	66061.3432771	63761.8204262	67923.2634402	65370.3194894	63564.7592172	66729.8429705	
272.0	300.0	24640.8760673	19656.9814581	31412.1550169	32721.7506951	29963.5505089	34585.7639167	35388.0313019	34088.9700319	35993.8333884	35016.5149976	34071.3451024	35729.2994738	
300.0	330.0	13374.1835955	10627.192948	17124.3369289	17823.571057	16273.9059398	18887.8782632	19295.6067145	18678.9289993	19835.7331699	19212.8785444	18608.5921997	19582.0062898	
330.0	362.0	7218.76074933	5713.23204926	9283.80551305	9653.97963385	8794.28158782	10247.1775238	10369.0430881	10054.0314211	10567.4604642	10403.4051257	10070.1390895	10580.9535927	
362.0	395.0	3916.61578307	3087.46470752	5059.16010567	5246.55931316	4770.20813715	5574.24099963	5706.35871331	5492.3172962	5818.52956886	5647.20102494	5473.16690083	5728.37587022	
395.0	430.0	2134.39551173	1675.93803586	2768.91043777	2872.33936934	2603.79684884	3059.98378043	3106.55705874	2985.17898528	3176.55761775	3072.93224407	2980.14038913	3127.16006716	
430.0	468.0	1140.59872035	891.990093387	1486.15783972	1529.27888558	1385.11823769	1627.83661009	1646.84003264	1586.81699393	1675.25518156	1638.5172763	1591.23635475	1664.34857461	
468.0	507.0	603.13673752	469.764596206	789.309403258	813.137067131	734.715758225	867.045874652	869.444656227	839.39275769	888.73797638	871.721319417	844.38353395	882.43074805	
507.0	548.0	317.720023586	246.473010208	417.584856414	427.723775247	385.832853651	456.310321797	461.377872591	443.245318859	468.924209742	461.24919557	445.949464303	467.157156845	
548.0	592.0	163.734488547	126.497688394	216.143651538	219.507731779	197.754355062	234.134145545	234.777420291	225.916200703	237.655138614	234.187452991	226.789885248	236.356370666	
592.0	638.0	82.2115250883	63.2520334453	109.004262767	110.212065932	99.1058436234	117.636875683	117.917636316	113.721019936	119.453083467	118.519616728	114.558843689	119.945528466	
638.0	686.0	40.4292367633	30.9732204792	53.8478217928	54.1334232011	48.6168935311	57.7609572197	57.6289751139	55.5206914055	58.5400590047	57.412262872	55.9110912269	57.7487437858	
686.0	737.0	19.2890762167	14.7134930027	25.8096193615	25.7066634738	23.0571424658	27.4181798967	27.3655042639	26.3782754026	27.7062732905	27.4351471933	26.5682432517	27.6446912874	
737.0	790.0	8.86701337431	6.73350788754	11.9205303599	11.7709276339	10.5433783987	12.5485529813	12.4779001931	12.0314571745	12.6318610922	12.4991106205	12.1401282506	12.5575800422	
790.0	846.0	3.92656906545	2.96804528924	5.30444968939	5.1800496926	4.639128321	5.50793560042	5.44106597458	5.23570508524	5.44106597458	5.52420870742	5.35293725365	5.5500927881	
846.0	905.0	1.65445983655	1.24453064028	2.24649504837	2.17902133764	1.94859728248	2.31559861544	2.30672629633	2.21460716649	2.30672629633	2.28904090864	2.23122119464	2.29070452635	
905.0	967.0	0.651347046499	0.487429606486	0.889288173758	0.854406772467	0.764317973906	0.904234977192	0.885058290191	0.854174529856	0.889592112953	0.908644757136	0.882602915365	0.913806163432	
967.0	1032.0	0.241452311505	0.179637234471	0.331711773163	0.314625493748	0.280838994925	0.332971165858	0.333379449489	0.320345132309	0.334571129923	0.322530810352	0.317895716042	0.324657074037	

# y6
114.0	133.0	2054364.45962	1679847.93106	2547255.58684	2607715.35119	2435774.81588	2726233.95217	2808390.11287	2745801.38779	2892729.27942	2789429.06214	2719817.39235	2840796.83679	
133.0	153.0	896837.683022	728936.54851	1119642.504	1149622.67722	1068817.25983	1204784.53743	1205633.33892	1187727.26107	1220108.60044	1223492.58821	1193810.71032	1244806.30589	
153.0	174.0	411208.610672	332267.371032	516786.737839	529463.073676	490514.217058	555483.08621	572171.371732	556295.932801	582418.670217	566525.162616	550813.092242	574567.577061	
174.0	196.0	195663.510874	157198.457229	247485.720256	253510.099637	233972.139027	266274.934337	273989.796927	265168.944118	278973.16958	270718.86263	263806.969654	275193.995385	
196.0	220.0	94144.1020191	75211.7100707	119831.031485	122582.577589	112724.637179	128899.598762	132223.126796	127631.507278	134682.593563	130714.090369	127004.534367	132302.043791	
220.0	245.0	45575.9200109	36206.4376693	58377.2101898	59506.2839151	54568.5167981	62589.7094214	64161.4920344	62097.8393608	65798.4721816	63778.2922231	61810.5387259	64917.4964606	
245.0	272.0	22099.5849109	17458.9426256	28481.7506627	28802.5919233	26343.0674252	30333.764681	30967.3327938	29936.8097307	31447.7700087	30801.0266068	29920.887309	31246.3623374	
272.0	300.0	10648.1293938	8365.85125929	13807.2248141	13973.3937079	12739.1714129	14748.7548036	15063.233037	14538.5212176	15334.3310122	14984.8637581	14487.0078137	15171.7250328	
300.0	330.0	5101.97355442	3986.71842547	6655.0631765	6662.59319578	6065.05836295	7027.55708247	7107.3535539	6828.5701363	7180.81386797	7106.72921246	6932.36169401	7233.0615055	
330.0	362.0	2382.19164451	1851.19819176	3125.97297295	3098.70427403	2816.00458667	3267.21013996	3334.54415162	3199.98466224	3370.3066253	3267.30273956	3196.7686038	3303.27982858	
362.0	395.0	1091.06398515	843.175406078	1440.30461432	1414.6121542	1283.29141721	1491.02022717	1515.30252691	1466.2107072	1536.1217418	1505.78595889	1470.26702996	1516.30097686	
395.0	430.0	490.162889735	376.707151714	650.921563366	632.644734535	573.360126386	665.633042091	664.215742503	646.013178745	668.427135785	670.66340572	651.842318524	675.681393856	
430.0	468.0	208.814492404	159.553712864	279.021281489	269.179380495	243.389920101	283.304242073	282.13916039	275.419023803	286.182792573	286.332738953	277.98173343	288.155431215	
468.0	507.0	85.1558613815	64.6813985066	114.509182832	109.248702392	98.7084637475	114.688345189	115.163464953	111.716579003	116.463904682	114.530027062	111.822481026	115.537480222	
507.0	548.0	33.3501910082	25.1763549101	45.1410960443	42.3031791708	38.2098925189	44.2492121356	44.4163519477	42.7958900175	44.7480246386	44.8268804732	43.7968293261	44.9145252732	
548.0	592.0	12.1583361418	9.11926858112	16.570184857	15.1870106866	13.7172538672	15.8112414141	15.721737687	15.2600139021	15.7913447728	15.7367425944	15.7367425944	16.1249645204	
592.0	638.0	4.02509810911	2.99685311147	5.52871408474	4.98676640283	4.50571861528	5.17093425725	5.23509204823	5.09739656409	5.26310264936	5.17617886503	5.05645153854	5.21446171447	
638.0	686.0	1.23353003228	0.911070993876	1.70890901709	1.47649922955	1.34266569311	1.52045677128	1.50046196653	1.41060176328	1.52432429941	1.53808112903	1.50652366267	1.57613361958	
686.0	737.0	0.323142217273	0.23660623634	0.451875383328	0.385805618286	0.350117886547	0.396965573865	0.388227316523	0.380010116929	0.392773327728	0.400369083999	0.38478270865	0.407721586591	
737.0	790.0	0.0703479454711	0.0509831770583	0.0994709801192	0.0823179526248	0.0748808636083	0.0841358541128	0.0809323725292	0.0764524036238	0.0820204666968	0.0853156109745	0.0795016639278	0.0859307720249	

# y7
114.0	133.0	350883.96535666665	280196.05274666665	446858.7038133333	435619.37386333337	404760.1937133333	452888.86654	456606.71110666665	450563.92514	463644.5573266667	460343.95258999994	450633.01798	467522.26331666665	
133.0	153.0	120798.22542466667	95686.704381	155245.63507733334	149507.838208	138470.936004	155367.91413033332	160478.350113	155855.56274133333	163577.92421966666	159452.1132	155248.10634066668	160694.698291	
153.0	174.0	42514.55509166667	33415.612023	55116.71586866667	52862.07063366667	48767.30224766667	54958.61208266667	55827.180983	54568.324488666665	57274.01274133333	55606.648789	54661.178817	56011.646093999996	
174.0	196.0	15109.220834333333	11783.7703742	19756.276648866668	18640.5471203	17144.609067166664	19370.093044	19683.605356666667	19226.876613233333	19950.1970525	19816.551284566667	19199.859552033333	19946.0582444	
196.0	220.0	5226.3776105	4044.635990133333	6891.840946566666	6403.7466368333335	5882.9837429	6644.530724233333	6763.7819297	6594.718486366666	6840.724507333333	6850.7121543	6686.327219333333	6929.135744866667	


###########################################################
# (N)NLO LC and FC coefficients of d2sig/dPt/d|y| (fb/GeV) 
###########################################################
LOWER_X 	 UPPER_X 	 Y_NLO_only_FC 	 Y_NLO_only_LC 	 Y_NNLO_only_FC 	 Y_NNLO_only_LC 
# y1
114.0	133.0	1513006.95781	1512256.02799	601765.2315	417459.178821	
133.0	153.0	754361.24738	752618.88244	239328.245459	224697.644818	
153.0	174.0	391649.993263	390607.387473	150550.962427	103494.328695	
174.0	196.0	210946.810508	210683.500356	73147.0316314	58150.005021	
196.0	220.0	116995.348869	117184.734645	38310.9511133	31463.6259722	
220.0	245.0	66103.2181883	66163.7990689	22390.1720431	16951.9670029	
245.0	272.0	38130.1415614	38282.9623795	13352.1607686	11030.2913525	
272.0	300.0	22269.0140081	22370.5490532	7808.91197854	6387.19752466	
300.0	330.0	13322.7455375	13366.389568	4266.14550817	3781.17418432	
330.0	362.0	7960.63021585	8019.3484561	2520.8163822	2094.94936553	
362.0	395.0	4876.84318314	4901.78485186	1672.21886253	1310.96913156	
395.0	430.0	3034.32659212	3054.33875999	906.49998339	834.745186613	
430.0	468.0	1875.68186391	1892.92842402	652.434437948	521.22253196	
468.0	507.0	1172.43537641	1184.1429373	354.283193072	332.555666902	
507.0	548.0	742.127465711	750.716917937	245.371143999	212.313586809	
548.0	592.0	472.68629095	478.160219419	148.498058186	136.639889253	
592.0	638.0	300.469572198	304.85630129	96.9170856429	80.3191593411	
638.0	686.0	193.191681396	195.924389491	62.4490972969	55.4173773519	
686.0	737.0	124.414087591	126.661567328	40.2214525298	36.410314323	
737.0	790.0	80.3742646005	81.9508649481	25.1465077261	22.8165226702	
790.0	846.0	52.4354310102	53.4425256498	17.1810297488	15.6727469062	
846.0	905.0	33.9554960509	34.7920414013	10.4323430023	9.8614499474	
905.0	967.0	22.0198936061	22.6021436098	7.10978316453	6.60452218504	
967.0	1032.0	14.3395321166	14.7688696587	4.65915606974	4.27620600185	
1032.0	1101.0	9.29890573451	9.60356491347	3.02653511229	2.87854321952	
1101.0	1172.0	6.04385230033	6.25708239867	1.90608286928	1.84774186163	
1172.0	1248.0	3.90003279252	4.06687876214	1.29009185887	1.2085704363	
1248.0	1327.0	2.52300055414	2.63289426397	0.801931702854	0.818399083185	
1327.0	1410.0	1.6207514864	1.70302182792	0.526001276172	0.538170075147	
1410.0	1497.0	1.03725645016	1.0930506714	0.343117809326	0.337990885873	
1497.0	1588.0	0.66089461497	0.700416192749	0.2150586308	0.223702280756	
1588.0	1684.0	0.41532308585	0.442914259709	0.136561537597	0.140579593805	
1684.0	1784.0	0.26002905396	0.278526950487	0.087272234017	0.0909876766456	
1784.0	1890.0	0.160641364182	0.173429522396	0.0525949013911	0.0567645684236	
1890.0	2000.0	0.0979172705769	0.106520851883	0.0334970831941	0.0362300350163	

# y2
114.0	133.0	1446237.14147	1439012.1553	482972.998869	403993.120108	
133.0	153.0	705042.555731	705638.06362	269962.820826	209107.133962	
153.0	174.0	366191.301953	365881.246067	114574.890977	91146.599057	
174.0	196.0	196444.404887	196582.808839	67475.843941	63342.5639794	
196.0	220.0	108375.157923	108467.894648	39505.1330683	27500.8672191	
220.0	245.0	61282.67701	61212.9962263	21872.9786652	16620.063941	
245.0	272.0	35037.5347047	35172.0483648	11684.8962035	9375.91288912	
272.0	300.0	20459.0446071	20534.91102	6982.37623302	6081.10246819	
300.0	330.0	12148.5158297	12204.3493563	3893.22641088	3149.46976067	
330.0	362.0	7240.98250496	7276.00873938	2452.33769915	2145.74723066	
362.0	395.0	4432.67449666	4457.25710711	1405.03065016	1260.34962015	
395.0	430.0	2726.23163033	2745.33356189	907.313457738	799.298266491	
430.0	468.0	1684.33032168	1695.85312421	573.114393115	464.98247078	
468.0	507.0	1046.03020466	1057.29456984	327.847952792	303.517677858	
507.0	548.0	660.044112143	667.244510454	224.495469358	179.348007788	
548.0	592.0	417.605023585	422.627431479	132.602005616	117.873545776	
592.0	638.0	264.676636055	268.234537433	82.6822116094	75.1154609274	
638.0	686.0	168.986888947	171.444097541	51.8797021214	50.088775614	
686.0	737.0	108.105466762	109.840489045	35.4015016062	31.2793608923	
737.0	790.0	69.2777153459	70.6349621643	22.2641955691	21.0051954814	
790.0	846.0	44.4519047088	45.3976654215	13.4361433193	12.9279602389	
846.0	905.0	28.6874989749	29.2969881289	9.02615476622	8.63996413855	
905.0	967.0	18.3449874526	18.8362200842	5.89388416915	5.53136411618	
967.0	1032.0	11.7843745096	12.1079532278	3.87167491699	3.50369846664	
1032.0	1101.0	7.48303614488	7.72265204724	2.27757921813	2.26607764033	
1101.0	1172.0	4.78071698848	4.94231759174	1.55340691488	1.4680975507	
1172.0	1248.0	3.02606801287	3.1394786889	0.967674867039	0.946111352747	
1248.0	1327.0	1.90113161318	1.98244498978	0.610465082895	0.617536557711	
1327.0	1410.0	1.1867109714	1.24414854333	0.366437637121	0.378333514449	
1410.0	1497.0	0.73639299926	0.774950478939	0.237726829037	0.242444578355	
1497.0	1588.0	0.451869220757	0.476737079481	0.14311480581	0.146620068382	
1588.0	1684.0	0.272362418363	0.289739825801	0.0859092722342	0.0906930543185	
1684.0	1784.0	0.163460006985	0.174147247491	0.0535730719179	0.0564890044472	

# y3
114.0	133.0	1275875.18252	1271643.54788	450480.581697	350719.974025	
133.0	153.0	625750.720431	621577.527055	233684.685857	171772.711568	
153.0	174.0	318476.020408	318950.607173	107535.601832	93523.2371156	
174.0	196.0	171036.019048	170402.871813	62471.7779787	42207.8874056	
196.0	220.0	93311.919726	93561.05161	33242.0064934	26543.6986339	
220.0	245.0	52159.6209618	52158.9925111	19052.6579357	14674.6567534	
245.0	272.0	29627.7980181	29728.136474	9886.68174454	8211.28276078	
272.0	300.0	17149.6533776	17181.3845207	5968.69728191	5060.75317838	
300.0	330.0	10113.1140433	10165.0226376	3163.56496201	2771.41450981	
330.0	362.0	6001.8538984	6039.88027743	2051.1427603	1723.70331455	
362.0	395.0	3606.56026778	3628.64870024	1268.9270859	1028.1689427	
395.0	430.0	2203.76184936	2219.36447264	701.281025431	645.707433931	
430.0	468.0	1345.56697876	1356.41891219	416.582924086	372.319242867	
468.0	507.0	826.770110512	833.894619811	270.784510327	233.998748419	
507.0	548.0	514.137636266	519.976242581	166.815253848	148.204927076	
548.0	592.0	318.415434177	322.125541255	103.864654672	93.326913331	
592.0	638.0	197.632698945	200.518729236	63.9166019539	58.6540643592	
638.0	686.0	123.835613308	126.002091243	40.8711882449	36.822747851	
686.0	737.0	77.1893299562	78.5616530299	23.9528534096	22.7235034581	
737.0	790.0	48.0357676907	49.0062068943	14.9788535139	14.4719321315	
790.0	846.0	29.7811713437	30.4542047658	9.33032287819	8.76820730976	
846.0	905.0	18.4528016789	18.9387142855	5.73964717044	5.47725674381	
905.0	967.0	11.2831088151	11.6225201661	3.55050142031	3.42434618256	
967.0	1032.0	6.89161959495	7.12154423654	2.1671426885	1.971532765	
1032.0	1101.0	4.1586409868	4.28938100863	1.24981600091	1.2385129146	
1101.0	1172.0	2.48369704875	2.58069512521	0.737326949845	0.742864585175	
1172.0	1248.0	1.45657821765	1.52054288899	0.44131684941	0.450375614538	
1248.0	1327.0	0.850147611839	0.891062619417	0.254801533131	0.263585367917	
1327.0	1410.0	0.484676084131	0.509195398127	0.141269214276	0.144251084014	

# y4
114.0	133.0	1055016.95143	1052888.32162	392372.859486	306823.011115	
133.0	153.0	512165.391748	508482.99072	160641.211041	157123.707263	
153.0	174.0	258946.573542	258317.282384	107137.05811	72560.3456834	
174.0	196.0	136276.280056	136176.436327	50138.6420529	39276.8628269	
196.0	220.0	73171.8698581	73357.4998274	27129.9609608	20974.1567244	
220.0	245.0	40406.574498	40436.475716	14768.2576781	12701.1491461	
245.0	272.0	22575.4238938	22631.2937314	7224.88341687	6132.61095664	
272.0	300.0	12897.343103	12928.9364694	4761.84556255	3905.83112162	
300.0	330.0	7475.70609464	7521.01513475	2355.96300075	2131.44743279	
330.0	362.0	4337.01098781	4358.27121649	1482.27844939	1296.82219599	
362.0	395.0	2546.92985126	2576.70820633	871.451049064	769.57612797	
395.0	430.0	1514.62959429	1529.2495453	475.177093825	434.554606102	
430.0	468.0	896.261831704	905.351975909	271.265953152	258.625627778	
468.0	507.0	527.758891275	536.293929397	171.240570551	148.821025612	
507.0	548.0	314.466788896	318.874755229	101.658868326	95.2857600307	
548.0	592.0	185.744538518	189.396365104	59.8566725659	52.3770699774	
592.0	638.0	108.61541373	111.438146376	33.1573316215	31.9797462991	
638.0	686.0	63.4139232259	64.896737571	20.5021179468	18.34349639	
686.0	737.0	36.7100088716	37.6906677747	11.2338466	10.6610589255	
737.0	790.0	20.7919478572	21.5262867817	6.40221010915	6.07437132411	
790.0	846.0	11.8461406996	12.2496470126	3.35075115782	3.41452013112	
846.0	905.0	6.47525235555	6.74076367168	1.86722931412	1.85316997237	
905.0	967.0	3.52837343795	3.70089914258	0.976979495879	1.03515108802	
967.0	1032.0	1.87672249059	1.97315267388	0.535142771004	0.523924611524	
1032.0	1101.0	0.963370246967	1.02290787684	0.24955726454	0.26921956698	
1101.0	1172.0	0.485997154677	0.51395889201	0.122510556085	0.138628708862	
1172.0	1248.0	0.236397710921	0.252906210745	0.0494697633849	0.0653845327155	

# y5
114.0	133.0	804766.69587	800221.55735	312001.917143	218770.096103	
133.0	153.0	383724.334969	381379.811496	145830.599732	117242.052935	
153.0	174.0	189539.348097	189398.502158	64394.1596277	51154.4511969	
174.0	196.0	97672.011764	97994.999922	39677.618228	31116.6434937	
196.0	220.0	51359.6787788	51563.7176161	15130.2259413	16179.107665	
220.0	245.0	27360.125185	27492.228635	10034.9490804	7728.84015319	
245.0	272.0	14933.6476401	15058.9061206	5120.05062557	4429.02683786	
272.0	300.0	8080.87462777	8196.22779993	2666.28060685	2294.76430257	
300.0	330.0	4449.38746154	4513.15717834	1472.03565744	1389.30748736	
330.0	362.0	2435.21888452	2478.16611279	715.063454259	749.425491845	
362.0	395.0	1329.94353009	1355.04570404	459.799400154	400.641711781	
395.0	430.0	737.943857611	754.544465477	234.2176894	200.592874726	
430.0	468.0	388.680165232	400.638082273	117.561147055	109.238390721	
468.0	507.0	210.000329611	216.905967819	56.3075890963	58.5842522859	
507.0	548.0	110.003751661	113.823608969	33.6540973436	33.5254203227	
548.0	592.0	55.7732432315	58.2909214996	15.2696885126	14.6797212126	
592.0	638.0	28.0005408439	29.3978604823	7.70557038372	8.30755079566	
638.0	686.0	13.7041864378	14.500150088	3.4955519128	3.27883967093	
686.0	737.0	6.41758725714	6.80044929057	1.65884079004	1.72848371949	
737.0	790.0	2.90391425962	3.07358730978	0.706972559136	0.728182986531	
790.0	846.0	1.25348062715	1.36140311839	0.261016281981	0.344159014821	
846.0	905.0	0.524561501087	0.571504247725	0.127704958695	0.110019571002	
905.0	967.0	0.203059725968	0.223118264217	0.0306515177242	0.0542379846694	
967.0	1032.0	0.073173182243	0.0823434228	0.0187539557409	0.00790531660399	

# y6
114.0	133.0	553350.89157	552927.06013	200674.761679	181713.710952	
133.0	153.0	252784.994202	252927.03578	56010.6616984	73869.9109893	
153.0	174.0	118254.463004	118813.936876	42708.2980556	37062.0889402	
174.0	196.0	57846.5887633	58452.3819264	20479.6972892	17208.7629927	
196.0	220.0	28438.4755695	28559.5858586	9640.5492075	8131.51277995	
220.0	245.0	13930.3639042	14163.8211784	4655.20811932	4272.008308	
245.0	272.0	6703.00701242	6954.59239358	2164.74087049	1998.43468349	
272.0	300.0	3325.26431413	3414.41973267	1089.83932903	1011.4700502	
300.0	330.0	1560.61964136	1623.35149912	444.760358119	444.136016677	
330.0	362.0	716.51262952	750.45559575	235.839877588	168.598465534	
362.0	395.0	323.548169048	345.062003067	100.690372715	91.1738046942	
395.0	430.0	142.4818448	152.046824852	31.5710079679	38.0186711854	
430.0	468.0	60.3648880911	64.7861964174	12.9597798952	17.1533584581	
468.0	507.0	24.0928410107	26.1196444211	5.91476256109	5.2813246698	
507.0	548.0	8.9529881626	10.0529453067	2.11317277686	2.52370130243	
548.0	592.0	3.02867454484	3.4028466317	0.534727000327	0.549731907795	
592.0	638.0	0.96166829372	1.04129090037	0.248325645396	0.189412462203	
638.0	686.0	0.242969197273	0.322821448131	0.023962736976	0.0615818994782	
686.0	737.0	0.062663401013	0.077934433079	0.00242169823746	0.0145634657128	
737.0	790.0	0.0119700071537	0.0148138863122	-0.00138558009562	0.00299765834972	

# y7
114.0	133.0	84735.40850666667	87250.216161	20987.337243933333	24724.57872803333	
133.0	153.0	28709.612783333334	30269.322937666668	10970.511905033332	9944.274991866667	
153.0	174.0	10347.515541933333	10747.018831066667	2965.11034938	2744.5781552833337	
174.0	196.0	3531.3262859666665	3878.5445016666667	1043.0582363666667	1176.0041642633335	
196.0	220.0	1177.3690263433334	1294.33212818	360.03529287	446.9655174566667	


#######################################################
# Channel breakdown of FC NNLO d2sig/dPt/d|y| (fb/GeV) 
#######################################################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_gg 	 Y_LOWER_gg 	 Y_UPPER_gg 	 Y_CENTRAL_qg 	 Y_LOWER_qg 	 Y_UPPER_qg 	 Y_CENTRAL_qqb 	 Y_LOWER_qqb 	 Y_UPPER_qqb 	 Y_CENTRAL_qq 	 Y_LOWER_qq 	 Y_UPPER_qq 
# y1
114.0	133.0	4396457.58112	4161537.78338	4639686.96015	3072394.92791	2851906.991974	3295805.2815920003	258488.019894	225823.054964	290928.25562099996	232945.92139710003	191658.082086	279093.9105643	
133.0	153.0	2031611.35308	1927960.59377	2147380.64758	1484312.270646	1395965.919246	1583677.478368	132406.2433233	117148.4276659	147803.13390239998	122823.5190755	101605.36655800001	145915.2147317	
153.0	174.0	1000932.77479	946042.599991	1052307.83573	781215.448953	730938.776723	830769.089252	71935.4626867	64012.266810400004	80354.9279957	67308.09495540001	55433.3034157	80020.3362802	
174.0	196.0	506509.440639	479097.880519	536394.707245	421684.272749	395786.86027319997	449827.8150763	40410.8791177	35931.5580242	44996.5480529	37780.74623137	31466.10949349	45060.839689680004	
196.0	220.0	266330.398325	253125.151638	282470.996065	234069.4672549	220023.93766499998	247659.0892895	23422.3938285	21072.755333499998	25955.827568499997	22382.13862541	18723.86237704	26496.23174486	
220.0	245.0	143051.091507	134870.20788	150878.809381	132180.0069199	124702.32025060001	139882.3298326	13907.16865149	12531.50692132	15371.75630524	13300.91316857	11218.25223666	15748.76240042	
245.0	272.0	78195.5000252	73967.1272309	82521.848372	76960.2875315	72651.66062790001	81211.9335185	8281.44703765	7486.8078166800005	9142.98680893	8288.38123459	6975.255826889999	9847.66258562	
272.0	300.0	43201.8774038	40754.5553704	45566.5877074	45115.2800913	42712.47444663	47604.68960483	5076.07637712	4609.00622847	5575.43362395	5115.2961547840005	4320.040254099	6000.852495251001	
300.0	330.0	24402.3073743	22970.4173497	25791.8519838	26860.90268802	25538.43444006	28210.206685979996	3141.70738356	2864.2863079	3435.97820015	3301.134933668	2805.949038847	3892.505041739	
330.0	362.0	13820.3346304	13011.8848069	14558.5655498	16365.483609339999	15532.46052289	17128.590842820002	1953.832720972	1783.034909943	2129.52136237	2113.456810391	1800.404463385	2482.033735994	
362.0	395.0	8003.73180299	7544.42734234	8477.73244425	10007.868325849999	9508.0644294	10431.08083752	1241.9498853599998	1134.721334034	1351.562700914	1377.691000732	1178.106103376	1612.8249223389998	
395.0	430.0	4654.96391886	4351.67242352	4940.59133571	6220.323452381999	5910.135302584	6488.164377925	796.94215689	729.333778054	864.794631436	924.328979175	793.242468817	1080.234774985	
430.0	468.0	2741.52249954	2589.53028156	2907.06239152	3888.9244091419996	3701.796940918	4033.566147192	507.395300449	467.34898034900004	547.975576991	620.7363214933	534.8304085484	722.3548581385	
468.0	507.0	1596.49735343	1495.54347726	1698.11159741	2413.56800138	2306.47761327	2491.550195204	328.682879502	302.611730458	354.087842307	412.98599549740004	357.74794820930003	477.6675591576	
507.0	548.0	952.17835239	895.028459857	1015.7786153	1540.905319355	1470.7881976200001	1593.252096743	214.887001787	198.178964276	231.39608690400001	281.609699302	244.77410472469998	324.5278808863	
548.0	592.0	571.568435668	535.141096782	607.453917168	975.2009009434	931.7888404127999	1004.2510680205999	140.07951726890002	129.43001836050001	150.1820036169	194.2044221086	169.9255987815	224.0664084261	
592.0	638.0	339.113851705	316.973894106	361.015015146	620.9702032954999	595.6568931323	640.1306685602999	91.6497638954	84.8711912708	98.05347553429999	132.70456558649	116.18186838034	151.41460291793	
638.0	686.0	203.504294819	190.304946686	216.873216946	397.9458387425	381.54358322810003	408.8167903852	59.8047372774	55.5298797636	63.9084198539	91.88657601989	80.90195818689001	104.76650693323	
686.0	737.0	121.523759616	113.032973438	129.510469223	254.686427754	244.34119374380003	261.1914679916	39.3336248049	36.5928252799	41.814716219	64.13336450449	56.540112442600005	72.56113298420999	
737.0	790.0	73.2942930262	68.1679072487	78.0873742587	162.91225284249998	157.176527828	166.50562207540003	25.8142416954	24.0597023043	27.3972538009	44.74588561571	39.658304135719995	50.62910512815	
790.0	846.0	44.0701075777	41.031555143	47.0789748352	105.46897173914999	101.68181118376	107.85942654905	16.9747703093	15.857149552020001	17.990972768	31.40261457504	27.92636444504	35.3074777829	
846.0	905.0	26.2961360005	24.402114449	28.104065147	67.23448302517	64.93791918336001	68.65007390936	11.0667276924	10.353516497129998	11.72865851773	21.83341152371	19.498793752690002	24.413106331282002	
905.0	967.0	15.6847997944	14.5127588182	16.7992353125	43.27602345812001	41.810166493189996	44.21000212577	7.23830848966	6.78278173853	7.62410219635	15.364049936732	13.765651758437	17.09791763673	
967.0	1032.0	9.38431545615	8.69892649257	10.0292661867	27.75209135771	26.79617106228	28.408348789839998	4.71042569464	4.41006398277	4.96822587858	10.759473747454	9.676364288398	11.94384016786	
1032.0	1101.0	5.56774604287	5.13773470097	5.94777069125	17.587875355210002	17.013162761058	18.011228172990002	3.05856310101	2.86606521145	3.22568833212	7.4814028068409995	6.749307676644	8.271971888791	
1101.0	1172.0	3.28549780963	3.03071229819	3.52250105475	11.178556412976	10.821520276432	11.425792738546999	1.9605562801979999	1.844599421541	2.0589121110799997	5.177542920768	4.6893772456448	5.68277036792	
1172.0	1248.0	1.9327919946	1.77832312093	2.0555186816	7.093988290606	6.867067522554	7.26629971848	1.2615068522650001	1.1837405077679999	1.325005640064	3.608973533915	3.2734601018184	3.9648005993632	
1248.0	1327.0	1.12276705881	1.03369199823	1.2023836135	4.443574780925	4.301737625236	4.547778755697	0.796453208875	0.74878641527	0.833271840885	2.4811294513895	2.2597540528805	2.7132686134629997	
1327.0	1410.0	0.646886043517	0.594011620253	0.69344992448	2.7756820210199997	2.6846668468269996	2.849833149586	0.502559794916	0.472615021308	0.525560445785	1.7018815571985	1.5517750626292002	1.8491141981888	
1410.0	1497.0	0.370765719254	0.339981164033	0.397911248086	1.7174571059155999	1.6627548094899	1.7619387272318	0.315919642926	0.297182291536	0.33082765521400004	1.1574458947477	1.0591592647927999	1.2572065658869	
1497.0	1588.0	0.211132524513	0.194177447884	0.226503000259	1.0525565542368	1.0177346692976	1.0816839304977	0.1943409942512	0.1829669219178	0.20364869766299998	0.77927214578457	0.71516857780778	0.84322211971893	
1588.0	1684.0	0.117319531573	0.107511801666	0.125805539683	0.6391134006065	0.6171100822169999	0.6567372036856	0.11971572711799999	0.11270578373580001	0.12495992206039999	0.51723719219683	0.47521876915962996	0.55753749896145	
1684.0	1784.0	0.0644268480642	0.0589566184137	0.069212398221	0.3831085193624	0.3695827446231	0.3941683351412	0.0732004233447	0.0688275428914	0.0764644272224	0.34279900746719	0.31558782901168003	0.3689238107005	
1784.0	1890.0	0.035157475225	0.032358111477	0.0377238378473	0.22527661667801	0.21724571467803	0.23168731596692	0.0439096774575	0.0413444107067	0.045917885419400006	0.22242843537718002	0.20498491654955	0.23866052634564	
1890.0	2000.0	0.0186266014037	0.0170506078585	0.0199981609994	0.13105856274333	0.12636763382836	0.1350840556296	0.0261205403405	0.0245938461837	0.027248824963	0.14144264925216501	0.130803243463541	0.151360672766776	

# y2
114.0	133.0	4056981.68121	3801751.95852	4281376.13083	2923441.9686890002	2724979.372036	3113934.2854540003	252064.01502400002	221980.90399000002	283784.708969	222887.3811103	182310.57396389998	268580.867623	
133.0	153.0	1886286.7218	1779808.94936	1988673.5368	1425769.8537130002	1342900.889745	1521044.685971	128755.300651	113785.781918	143339.7672373	116286.9215352	96384.5344222	140016.0658019	
153.0	174.0	907954.174786	864402.332953	965229.182347	743437.5637759999	694942.1697430001	789218.4356750001	69360.96022539999	61611.419689999995	77508.1886526	63265.4816345	52657.9285836	75902.4240299	
174.0	196.0	463096.44515	439877.972329	490794.395527	400773.0903908	376720.4648539	423904.15070450003	38839.5157412	34871.4668043	43234.062806899994	36761.49812872	30734.89919162	44057.74784478	
196.0	220.0	242526.666872	230034.271636	256467.696857	221808.80777550003	209258.8058451	234996.0935189	22417.246044400003	20137.29547892	24756.7624855	21872.120041460003	18298.18303143	25894.086960790002	
220.0	245.0	128296.354995	121109.147021	135782.966246	125527.6014941	118269.7432722	132345.0642256	12980.947417340001	11712.47873454	14328.889891570001	12907.258412610001	10804.58874021	15223.54910347	
245.0	272.0	69485.7261976	65036.3386339	72747.737411	72012.2760109	68022.65722436001	75948.318938	7949.2994980799995	7198.38504251	8773.194832590001	7951.9931942700005	6707.27762094	9368.879856970001	
272.0	300.0	37995.3548655	35870.9594857	40268.7853359	42375.04470885	40146.78404181	44528.01882538	4789.02242985	4349.08391125	5269.90047039	5012.216321063	4246.095096248	5948.672501092	
300.0	330.0	21238.9615067	19939.5585543	22421.1992976	25294.21430747	24009.235773089997	26491.892224839998	2957.2793079499997	2692.7518356	3229.4267835600003	3182.217665877	2710.697339853	3735.354442066	
330.0	362.0	12013.4117319	11278.8606002	12710.07464	15195.85041172	14432.303249600001	15798.515357699998	1822.8944991009998	1665.9694095230002	1981.602750295	2049.099706829	1749.2680431640001	2381.799777014	
362.0	395.0	6829.59673653	6360.28668902	7283.4064097	9259.446259479999	8835.50416776	9640.0557759	1165.8500433240001	1065.616856759	1264.450515749	1347.912273032	1155.9846235270002	1565.9932347739998	
395.0	430.0	3954.22537738	3724.81171922	4206.01441103	5792.25896157	5504.085488315	6022.133442733	739.229135494	680.008486372	798.5519035780001	890.5856384691	768.5924239594001	1030.2840619612	
430.0	468.0	2303.7825361	2162.38105508	2446.8416324	3558.179065595	3403.8711019089997	3686.02421138	472.47217874	435.277034061	510.817232328	597.4865582635	519.3833156262	686.5866786244	
468.0	507.0	1329.65999937	1241.05682077	1415.65805252	2215.8229463	2117.8503733760003	2281.928274598	302.71668315600004	279.233439604	324.856763422	402.75250563429995	352.0244901411	463.9336389637	
507.0	548.0	791.709980853	742.587828549	841.761263153	1402.7151177259998	1342.142271324	1449.382332894	195.04014197959998	180.4225807067	208.44914654299998	271.5315138591	238.3286194685	313.8476629178	
548.0	592.0	458.722104298	428.918084266	488.865652899	884.0936211292	846.3959736521999	910.5002291899	126.70038555510001	117.36977519269999	135.1707834917	186.9323357538	164.3301802234	213.3885551177	
592.0	638.0	271.467242402	252.38875421	288.692628947	558.2321651003	536.2166198297	573.9786219723001	82.5061719711	76.5244478528	87.9539876049	128.42279594567	113.24835568495	145.7294475795	
638.0	686.0	160.974711599	150.097500462	171.520533907	353.29621826339996	339.8113353504	361.6167709002	53.2792134157	49.5868326081	56.5462561394	87.96791922105001	78.08257446165	99.18641074159	
686.0	737.0	95.0315274915	88.5192600945	101.34564058	225.3585756003	216.868148452	230.3752980684	34.579764877100004	32.222837724	36.7643930795	61.37252710306	54.53889898273	69.17036942217	
737.0	790.0	56.1625846093	52.2860736835	59.8787001166	142.77317374913	137.65102135342	145.83527819899	22.4568908009	20.9942668363	23.8030456646	42.31386864649	37.79466919232	47.55293088109	
790.0	846.0	33.0698356056	30.6848293975	35.3013586967	90.73168253617001	87.51656113953	92.70294714341	14.52153835861	13.57755839403	15.336804146110001	29.490129797583002	26.428809490808	32.865777256364	
846.0	905.0	19.312753706	18.0577297695	20.6791859196	57.61528473685	55.57955021766	58.90899382946	9.40112785425	8.80742811556	9.94436396392	20.357717709865	18.32326177915	22.605974116035	
905.0	967.0	11.3587561614	10.5299930518	12.168509443	36.396169897289994	35.16062532741	37.21896527676	5.99943630249	5.62209087953	6.30444904651	14.113749920861999	12.738074783824	15.625963757942001	
967.0	1032.0	6.63024264857	6.13013439907	7.09249537351	22.90730039805	22.14859089972	23.44620592818	3.84873986389	3.60842760086	4.04849760642	9.78694791057	8.837091107525	10.795114839317	
1032.0	1101.0	3.80932566475	3.51201964041	4.09442731714	14.226026920393	13.806668129193	14.555705508263	2.44222617508	2.29355027278	2.56543178918	6.6203357367899995	6.0190828695739995	7.251764490229	
1101.0	1172.0	2.20066489218	2.03183448851	2.35549533924	8.894176897027	8.608915575901	9.117994209352	1.5299704541399999	1.4396466254270002	1.6017069483239998	4.5588789423714	4.157759403023199	4.9912966912298	
1172.0	1248.0	1.24443189346	1.14583008662	1.33473061707	5.468247525459001	5.2909153127340005	5.599857965907001	0.967285306074	0.910208581175	1.013925229961	3.076808293433	2.8132600303989	3.3510919122976004	
1248.0	1327.0	0.701739053708	0.645660159965	0.750738722745	3.347391286148	3.236722460608	3.433514393218	0.593277072032	0.55984963423	0.621127154121	2.0640718065502	1.8908431670453	2.2295448908652	
1327.0	1410.0	0.386636993092	0.354968636953	0.416662877184	2.0136279359297	1.9480671190995	2.0634548120435	0.36682102921000004	0.345449370905	0.382522656301	1.3696018555184999	1.2633967090894	1.4705182224169	
1410.0	1497.0	0.213143812474	0.196477631431	0.228474975727	1.2045899539536	1.16370202379	1.2370603625098	0.223520543601	0.210811755768	0.233446960748	0.90601340863357	0.83314835157241	0.9750629768282301	
1497.0	1588.0	0.114526952493	0.104611560705	0.122936455011	0.7107126570992	0.6864770638965	0.7296373150676	0.13550965973770002	0.1276323553512	0.14168757184140002	0.58614229565262	0.54146943066163	0.62786728432102	
1588.0	1684.0	0.0605087279977	0.055452709488	0.0647956601029	0.411454491487	0.3970934950325	0.4231743384772	0.08024319601589999	0.0757285935696	0.0834425407537	0.37377816288537	0.34664421492017	0.39956871516546	
1684.0	1784.0	0.0313861944648	0.0286655102379	0.0335788127522	0.23409944119475	0.22587015795462	0.24088825197298	0.0475492212445	0.0447882084814	0.0495095302126	0.23595547561764	0.21874718164816	0.25148790103775	

# y3
114.0	133.0	3454406.27698	3249932.8357	3684101.61718	2662313.4403379997	2496470.6543159997	2843020.43181	231273.373386	203504.874896	259416.243046	211495.6645579	175111.7490908	254912.63861849997	
133.0	153.0	1589744.55458	1499063.75434	1680843.71097	1311119.2997929999	1232363.486651	1391644.190565	119314.2238944	105693.71147109999	133454.9134886	111284.76728239999	93175.7475654	132723.4538627	
153.0	174.0	758697.33542	701679.81958	794913.81507	674068.512938	634843.3547798	716043.0640189999	63825.453293900006	56928.016318	71124.4133014	60114.0297441	49440.45260810001	71440.115975	
174.0	196.0	379797.652123	358292.652116	402096.983575	360494.2488769	339942.33504050004	380779.2346657	35869.8723221	32154.5630347	39808.2326585	34627.47813767	28981.74574074	40930.445868359995	
196.0	220.0	192964.621923	181002.328996	203515.97056	199305.2628667	188464.6211258	210637.9563423	20551.281119799998	18514.38697311	22609.9634427	20390.86471422	16948.38777855	23883.13478942	
220.0	245.0	101023.116969	94647.6146196	106953.306374	112376.98942610002	106330.5539996	118250.205662	12005.71002147	10837.3846008	13207.50306015	12342.74301796	10428.84140817	14511.67246625	
245.0	272.0	53176.3416219	50312.1608565	56473.1485337	63970.364690790004	60644.15882274	67208.23190994	7084.432157609999	6422.63068968	7749.72371135	7479.14881534	6358.823864780001	8713.08877356	
272.0	300.0	29137.0938651	27418.8233829	30945.0358057	37395.47602468	35537.58137867	39129.49727949	4265.8825093899995	3898.7230723599996	4652.80307005	4712.949317855	4021.501663595	5523.1161541	
300.0	330.0	15685.7410476	14724.554681	16645.4098583	22100.782370740002	21034.189737549998	23000.471479760003	2614.87106842	2395.4276267	2849.09628939	3002.6365352860003	2574.400853143	3466.161362221	
330.0	362.0	8806.43104092	8223.82295155	9354.25925081	13221.31490517	12612.0640709	13745.730719359999	1606.977045704	1471.9149221080002	1736.5870728149998	1913.335150753	1655.5136246630002	2203.584656025	
362.0	395.0	4881.58445693	4585.33969874	5188.1992805	8028.556310047	7658.513960599999	8332.170143365	1015.895882996	933.406319945	1097.628593937	1252.698563978	1088.000897829	1446.614243779	
395.0	430.0	2775.39548358	2598.66698972	2955.32532996	4874.724482456	4678.1381669269995	5053.96233703	636.4604558010001	585.900123138	685.0807242230001	824.7813655583	719.5675137497	942.8424743113001	
430.0	468.0	1570.20164903	1465.82887655	1677.46229964	2993.157843089	2864.944700472	3083.4417884599998	399.56891664399996	369.57217767400005	428.992966863	548.7962660282	480.2573703746	627.7386717210001	
468.0	507.0	888.531444046	829.178939157	945.922355388	1835.1400246039998	1761.3663534339998	1889.135708578	251.70026146200001	233.262161228	268.489720377	369.6464915402	324.32068783209996	420.5469624506	
507.0	548.0	511.21048582	476.659641149	543.448222846	1143.1816713940002	1096.6888634404	1171.6743880813	158.7269624563	147.7134617754	169.2706915115	245.7779486124	217.731882178	278.2395043056	
548.0	592.0	291.753230386	270.207474492	311.282676925	702.8254398528	678.5212980167	719.8913614203	101.61351718270001	94.6545759813	108.126593232	165.11754613283	147.02620189472	185.72309069	
592.0	638.0	165.075873024	153.351536022	175.864117116	435.6787836443	419.45229056389996	445.0173036987	63.7918154999	59.5353537756	67.7449559109	110.82358393257	99.00850734936999	124.3222841789	
638.0	686.0	93.6505375789	87.1291158125	100.678746608	270.9142885596	261.1021033872	277.1268051133	40.320173916499996	37.754578940100004	42.5859617347	75.41620274476999	67.60253116559	84.03670418131	
686.0	737.0	53.6010502674	49.4897603415	57.3655010784	166.34971620499	160.78992262692998	169.93365925997	25.6034652602	23.926240056	27.032560173	50.899045832590005	45.6798352955	56.52679087117	
737.0	790.0	30.1769759313	27.9308950973	32.2801069159	102.72786648899	99.20957118086	105.03500000150001	16.0026062744	15.01306137347	16.85376553211	34.087436055365	30.712402238950002	37.638717039378	
790.0	846.0	17.1862823503	15.9662992603	18.3914802227	62.83971625583	60.78968193658	64.28649839923	10.04495342014	9.425271494779999	10.572015046139999	22.949807666156	20.786692024891	25.152765319468998	
846.0	905.0	9.50417649203	8.76593341629	10.1736260501	38.24690825728	36.997217518650004	39.13041549588	6.189582659319999	5.833777013	6.48697021179	15.214533752879	13.800175237222	16.665421869815997	
905.0	967.0	5.19556277632	4.79348872617	5.55031305971	23.019850296898	22.292100875856	23.55543016516	3.79859758171	3.58102697347	3.97787542336	10.088501606844	9.193410294519	11.054736427352001	
967.0	1032.0	2.85047520208	2.63831847343	3.05537187444	13.692451474158	13.26606762103	14.01024086249	2.33425144781	2.1968582964000003	2.44586138788	6.6320840441660005	6.0588767134142	7.222380883779	
1032.0	1101.0	1.51857107357	1.39757776261	1.63088023526	8.076749184194	7.82050027801	8.272803334055	1.399951667603	1.322773982078	1.462618675571	4.2501150970744	3.89558094765	4.5661297677634005	
1101.0	1172.0	0.797016323156	0.727393628249	0.858704046841	4.681581851588	4.54708588718	4.786737076459	0.8374116058259999	0.790959329421	0.8728118804639999	2.711516540943	2.4988608612213996	2.9140281715236998	
1172.0	1248.0	0.418235137829	0.385109589405	0.448404172175	2.6781477351041	2.5945524022918	2.742292223212	0.491785198423	0.464397571924	0.5108835218500001	1.7165159583237002	1.5810153307473	1.839733549588	
1248.0	1327.0	0.208972457382	0.190928948692	0.22409597296	1.4957992608034	1.4479796362661999	1.5310309037896999	0.28652057333299996	0.270846816759	0.298296673851	1.0626553430049	0.984641141272	1.1355386949311	
1327.0	1410.0	0.103768596485	0.0948307989741	0.111445646856	0.8203205788961	0.7940518636650999	0.8395045911231	0.1628617834827	0.1538202752576	0.1692427699004	0.64462350120553	0.59872071994986	0.68567607495418	

# y4
114.0	133.0	2687879.33694	2533219.10049	2866576.81965	2362420.099811	2222944.322966	2507183.515193	208098.89678399998	184875.6098194	232020.11234	194616.9713938	162267.9252878	231825.5932723	
133.0	153.0	1181240.87746	1104822.70757	1249426.88415	1135441.96997	1070866.433902	1198900.542492	107735.6803892	96356.56745500001	119248.3241093	101079.5801965	83774.8740249	119460.490662	
153.0	174.0	558506.555138	524558.099755	593206.540252	587828.4326344	554449.2057493001	622960.1371979001	56724.7368802	51065.9450757	63175.335506	55603.63137995	46747.14669309	65909.03025899999	
174.0	196.0	268956.879897	249871.672622	285169.294745	311735.5195622	294936.4764647	327996.49281930004	31352.116884000003	28357.9354085	34449.206412600004	31422.360140319997	26521.06135558	36908.61553002	
196.0	220.0	134492.459475	126087.560539	142790.028357	169372.67285789998	160937.7098336	176635.1217656	17796.53161884	16136.210722759999	19522.70007739	18613.29071485	15703.955092709999	21743.416725799998	
220.0	245.0	68126.7713969	63752.3984521	72451.6169163	93805.03161874	89407.48479553	97907.07709807	10261.46325347	9347.57384999	11176.63242619	10994.28661275	9433.42776854	12815.522969310001	
245.0	272.0	34836.3465696	32382.9788802	37076.9659359	52926.600211740006	50540.09880335	55089.820664009996	5995.64313319	5492.842953859999	6513.791413020001	6763.787372541	5757.445198864	7788.724821203999	
272.0	300.0	18279.1875226	17142.417104	19525.0763704	30432.93876221	29070.797349170003	31615.16388432	3580.5012330400004	3293.30969487	3882.44431196	4149.561855578	3576.7414791260003	4782.198329443	
300.0	330.0	9584.77849556	8947.85508431	10258.8866977	17724.439862760002	16968.16339861	18283.433090190003	2137.4296453899997	1968.605231136	2307.90227832	2604.428958604	2262.386111667	3000.868639867	
330.0	362.0	5119.74365783	4778.43588636	5469.16660792	10359.823082007	9941.591824563999	10671.906711894	1286.337661049	1188.576468972	1382.6065594870001	1634.521612779	1429.181414708	1869.301629292	
362.0	395.0	2774.45213218	2592.67341048	2958.58280703	6098.075830016	5864.367609430001	6278.899397268	774.5884688900001	718.834878912	826.3491716240001	1041.8303490507	914.8610449337	1187.5170519203	
395.0	430.0	1485.9386807	1387.40976148	1595.50096977	3635.575255971	3491.675045064	3728.7767261910003	480.55719690399997	444.715150552	510.37810183299996	684.7723589064	601.0354624747	767.3088071725999	
430.0	468.0	806.92224464	749.774465198	860.870974472	2147.057638576	2066.323559615	2197.7892720600003	289.17995877199996	269.68210179000005	306.75164084	427.9600527242	380.9963471086	481.86681365000004	
468.0	507.0	428.555054981	398.801061754	460.898288759	1263.2956879682001	1216.5490603347	1288.8480288853998	174.97984717679998	163.3847884682	186.4742998321	278.2901370273	248.0346049876	314.05952963130005	
507.0	548.0	230.405043603	213.334825366	246.67700973	750.930467547	724.7210235518	767.1069068747	105.0764937726	98.4247605237	110.8909004323	178.2431574029	159.46110927609	198.99565712747	
548.0	592.0	123.160348081	115.230160414	132.623629369	440.17741100930004	425.3597784175	449.1065362381	63.551624176800004	59.653237993800005	67.02912491859999	114.61252001985	102.76388059027	128.06235820939	
592.0	638.0	64.6373341428	60.0443478477	69.7713185846	255.78978615940002	247.3204243339	260.5582189885	38.3163983073	35.8424870139	40.2820494165	71.29260229334	64.51398979164	78.6332265609	
638.0	686.0	33.7006386419	31.1672066077	36.1891244197	148.56002300976002	143.62933931093	151.98519830177997	22.512119251	21.2144243293	23.679151665299997	45.7357837596	41.36374584191	50.4171566794	
686.0	737.0	17.2335259832	15.8656673208	18.5648759181	84.55118779426999	82.07914554419	86.37751372429	13.209724933899999	12.434409026600001	13.82844717447	28.382668553037	25.889846146276	31.165154198301	
737.0	790.0	8.85714831879	8.20554229519	9.52175493699	47.646616834780005	46.18771446188	48.639713877990005	7.67743061111	7.2306443166	8.04327996126	17.379497223843	15.862670183757	18.983521797862	
790.0	846.0	4.37281632806	4.04566373521	4.71885487801	26.50445007311	25.699243296175	27.07873976941	4.40541610743	4.16670256772	4.60572755418	10.727843910316999	9.802018158925	11.556569401784	
846.0	905.0	2.1262142268	1.95635685225	2.29289074705	14.372479906871	13.954204688492	14.673395697025	2.45443681009	2.31444433408	2.5437618448299997	6.335734328172999	5.867369296210001	6.841601866503	
905.0	967.0	1.00966817973	0.917100940722	1.07631233853	7.622719015156999	7.396820459791	7.786457340983	1.35819425087	1.28389516395	1.412723407969	3.7162762328058	3.4416908547153	4.0023380046154005	
967.0	1032.0	0.466857796599	0.426411069284	0.501957615617	3.9310160331199997	3.816012284565	4.013667468174	0.73116045634	0.691883323372	0.757605082335	2.1342602301153	1.9663398536309	2.2740483715501	
1032.0	1101.0	0.206184539744	0.188271545439	0.222967503803	1.9787842659866	1.9239654903025998	2.0182705917388	0.379990927785	0.36009727718	0.391210560683	1.1709665260727	1.0931661792179	1.2522079570165998	
1101.0	1172.0	0.0879611253843	0.080520529218	0.0955093166977	0.9506400653156	0.9235085487499	0.9694885934928	0.1943654642037	0.1849738778092	0.20073348135230001	0.6443551621905	0.59842805126526	0.6818906894954	
1172.0	1248.0	0.0362495568447	0.0329877115972	0.0392996004579	0.4484802876971	0.4348506833903	0.4567258083971	0.0976407641408	0.09243146395099999	0.101212515261	0.32802758654686	0.30896184457717	0.34810454012683	

# y5
114.0	133.0	1815398.53372	1683060.6754	1929698.2261	1978115.0949010001	1879022.320245	2106432.245057	181309.2194716	161339.0367706	200576.11818400002	173758.41303919998	145204.4997397	206059.108232	
133.0	153.0	762371.056193	711482.872034	818121.515253	941378.773486	897734.823633	984368.8979149999	91418.0434954	81993.32422360001	100099.00773740001	90811.2146418	76813.2201292	106919.3104834	
153.0	174.0	337253.395558	315872.846569	362303.509104	473281.3142866	451463.6308526	495305.4230904	47765.7783474	43440.0714361	52594.0248098	48280.4422116	40734.90126816	56602.17818037	
174.0	196.0	159944.413133	149931.505929	170674.573786	247947.4291461	237038.15614009998	258782.5280094	25885.9428037	23605.6036036	28265.2517762	27142.33946511	23120.737978359997	31519.13059258	
196.0	220.0	74963.9990486	69509.1856606	80386.5905011	131129.8516587	125316.8295074	136257.5672203	14472.599852520001	13248.838063359999	15658.28231037	15393.58507609	13283.43068316	17869.2825029	
220.0	245.0	35960.9189564	33828.5832652	38535.9305395	71286.44775168	68154.79889645	73796.49823303	8027.7788661800005	7354.50575099	8663.72354406	9126.769321125	7924.609878232	10471.009572666	
245.0	272.0	17606.8940572	16141.8120317	18756.508075	38775.770590989996	37332.93845157	40102.93808485	4511.14443425	4178.64746224	4842.17297247	5263.4474049	4596.767286675	6054.281539684999	
272.0	300.0	8632.0720667	7980.90224346	9238.52975698	21142.72254186	20339.334778750002	21624.572790290003	2533.06579141	2354.37942871	2716.7695386200003	3137.9195009669997	2759.0622050029997	3590.708686049	
300.0	330.0	4283.4374996	3967.60273989	4584.58719161	11820.085525882001	11382.434043192	12096.630912292	1427.9185085029999	1334.2563483640001	1515.054363629	1886.0155965671001	1666.7725353848	2157.082555553	
330.0	362.0	2081.0408889	1918.21606777	2226.14741292	6457.4420759879995	6224.406967878	6611.915422795	816.995535574	762.5472304909999	861.042438357	1097.9567657933999	965.4992631063	1234.1959525342002	
362.0	395.0	1033.20296564	946.322296168	1100.54124136	3537.9947374519998	3430.4661318569997	3620.9339814550003	461.986340443	431.780804649	490.849539154	659.0750078261	585.16974727	740.3321290302	
395.0	430.0	504.404096716	465.953200286	538.624992949	1951.2901487946	1885.5373437249	1993.4664788946998	261.296903605	244.183966441	277.27375957000004	391.0809513676	350.0513288379	437.6467214575	
430.0	468.0	240.810339739	223.116448387	257.754561779	1044.4056588913	1011.3711526988	1063.7503998154	142.4790422548	134.8651451614	149.8968030727	225.06727538082998	203.00350904257	251.24128162858003	
468.0	507.0	111.723661282	103.55218525	119.445336364	554.4237206586	538.3349196224	566.6805902250001	79.37907926349999	74.4974406929	83.21594170809999	129.62763046799	117.81685479279	143.27863205404	
507.0	548.0	52.0442711373	47.8420894263	55.9390900482	291.6533016336	283.7437883757	298.1483469639	42.8815836413	40.4475885441	44.8125363826	75.25138950771	68.55198100568	82.72177590676	
548.0	592.0	23.0997164756	21.444726494	24.8826561684	148.75446725279	144.25985930295	150.72066448852001	22.6042430325	21.331094369600002	23.5678267294	41.63443038769	37.93315489739	45.455392628519995	
592.0	638.0	10.1629049489	9.2938590099	10.9703122355	74.03488670138	71.92302143512	75.01824127881	11.62275669992	11.02308042176	12.07102387368	22.429906210362	20.604024226922	24.574064871459	
638.0	686.0	4.30474349932	3.89831056725	4.61773320356	35.87800848914	34.899129253750004	36.5293445322	5.82373272494	5.48260993988	6.084876635620001	12.081095552159999	11.056740697876	13.108826184306999	
686.0	737.0	1.74630113672	1.59274348291	1.87492385046	16.765620318759	16.265753681552	17.055813222814002	2.8242601020900002	2.6759438938000004	2.93253409069	6.141714314904999	5.728197647168	6.65629284553	
737.0	790.0	0.674621115513	0.614146154002	0.734083821007	7.488365410942	7.245184864082001	7.55689741722	1.3352468746319999	1.267607871653	1.388701900545	3.0594927118392	2.8558726312854996	3.2736234797935	
790.0	846.0	0.249645796138	0.222366928475	0.269338043155	3.1765525899669997	3.093847981003	3.228197169862	0.598513390615	0.568672607924	0.618241653089	1.4355188759033	1.3473403765692	1.5448793191110002	
846.0	905.0	0.0885915268276	0.0794346961489	0.0959929315937	1.3158409916968	1.2815668738932002	1.3395667192855	0.257675019516	0.245326474395	0.26479986159400004	0.6605984916587	0.6104027971067	0.6949504459316	
905.0	967.0	0.0278474904886	0.0251823829201	0.0305003758403	0.4915274107277	0.47777226149990004	0.5014226772722	0.1028066901713	0.09780541369910001	0.1059314477562	0.27641939493288	0.25891140175209	0.29067172231047	
967.0	1032.0	0.00848365572522	0.00750825646197	0.00931488425409	0.17391629050510998	0.16835203243337	0.1777339636591	0.03891318095	0.037446792143	0.0399402425645	0.11023159568636	0.10313505460274	0.11623198139181999	

# y6
114.0	133.0	977343.079356	909994.637407	1063746.45274	1539537.210981	1473653.917376	1601451.501121	146434.5252943	131789.9151811	159010.32347180002	139998.9906185	117386.8479095	164068.33694379998	
133.0	153.0	388624.422411	361561.458017	421103.682188	703304.7944397	674699.0650166	724853.0984695	70438.93830099999	64368.1832291	76743.38655679999	71350.92150333	61084.45555966	83621.43780053999	
153.0	174.0	162721.165384	149549.487575	176377.789185	341212.2954668	326654.86078630004	352769.3859703	34685.8988725	31943.5327299	37556.1249666	36666.74494186	31284.73442321	42169.348369989995	
174.0	196.0	70280.7838554	64912.7407404	75338.9395452	166111.84598615	159768.45003174	171615.67926482	18144.834131429998	16742.677607769998	19532.52611967	19452.77688799	16955.46654054	22677.55156067	
196.0	220.0	30308.7733166	28227.498866	32606.6979084	82703.53970215	79828.87030909	84896.89659275	9118.69718207	8444.57687106	9758.19650848	10553.298462972	9237.566068237	12095.784631651	
220.0	245.0	13096.6481626	12117.4004435	14168.6188789	40905.70912554	39593.37585609	42104.11588425	4803.28469967	4459.17198138	5120.319751499999	5474.035388933	4798.921803995	6265.362570876	
245.0	272.0	5633.19854635	5245.85677835	6070.41606457	20166.394196900997	19554.280299293	20504.521084423002	2382.3710025399996	2229.61832828	2526.88522154	2951.499184924	2637.128563102	3343.142567783	
272.0	300.0	2385.87117752	2201.85437525	2573.28378168	9922.627265325002	9608.32674855	10105.216029314	1239.330202736	1154.3673457740001	1310.592982191	1564.1157417917	1388.964281863	1759.4781744597	
300.0	330.0	991.489411582	920.149523381	1069.51949773	4746.675298198001	4590.720561634	4805.639089479	601.996677099	567.246198913	635.220678753	781.2085942092999	695.5886901448999	881.2557932854	
330.0	362.0	400.435037584	367.449154079	432.166855328	2243.3511174327996	2181.2721495636997	2280.9664776504	291.634852283	274.98293979799996	305.958958886	412.6169887285	369.37036039720005	456.1052284406	
362.0	395.0	158.413691475	146.127010632	170.747201321	1026.4436722748	998.1578940333	1043.2538676751	138.1745543432	130.0240407435	143.85689854729998	198.62238381711	180.42966261651	221.69261039833	
395.0	430.0	59.425149534	53.6894020402	64.2358283937	452.4453499824	439.2144010487	458.16616478870003	64.50652802569999	61.0657299658	67.1738634877	98.02630135837	88.56350547077	107.5975715047	
430.0	468.0	21.4994781246	19.3439248815	23.3831341433	193.01626244568	187.51192548389002	196.41987443584	28.2592424202	26.795121073300002	29.3660003583	43.19110111308	39.70727980378	47.541321565909996	
468.0	507.0	7.30407887815	6.62256574373	7.88356381953	77.52116938841	75.45650889221	78.67917584997	11.336961188170001	10.73054845281	11.75278233422	20.174867807680002	18.638866734632	21.951501701663	
507.0	548.0	2.29967314693	2.04508876634	2.49194946295	29.610366614889998	28.645896812030003	29.86452966975	4.72910887512	4.51687878256	4.91399260621	8.025549815751	7.471599983548	8.708375427311	
548.0	592.0	0.691908379556	0.616824611674	0.754351032885	10.344691138451001	9.932625519685999	10.472068795532	1.739775209168	1.644883879031	1.7971318048559999	3.286920395249	3.052843769685	3.5346481134889998	
592.0	638.0	0.182271857964	0.161315169681	0.201719410398	3.386739734852	3.233200469154	3.4274794839740004	0.585899827977	0.565501111371	0.614894295147	1.1371316234624	1.0644618878714	1.2302062641465998	
638.0	686.0	0.0426856209814	0.0372566024702	0.0466577864858	0.9686176020383999	0.9446991386771	0.9981565323859001	0.1679233884668	0.1639608480588	0.17470468562379998	0.3681788500342	0.34905633283459997	0.3975683467557	
686.0	737.0	0.00869686095821	0.00754951454546	0.00957339058722	0.234255937277	0.21806882483740003	0.241293351175	0.048690071630200005	0.046915330583	0.049767176501500004	0.10459466745342999	0.09885742992442001	0.11378705519151	
737.0	790.0	0.00143232030033	0.0012453338694	0.00158929513886	0.04617233735943	0.04108444694302	0.04847991992353	0.01082243239154	0.01008855593321	0.01085406901828	0.023786652118510002	0.02221510772905	0.024391190039489998	

# y7
114.0	133.0	94731.240931	87113.697438	103152.98745866667	307540.2764690333	299692.34104993334	316341.41753473337	31802.8249009	29287.522294266662	33972.58722596667	30519.790121190003	26196.599769763332	35116.11108674667	
133.0	153.0	27951.1164576	25582.1281094	30337.263058233333	109641.42277420001	106949.74464636664	111425.76317193331	11247.606638233334	10550.940508033333	12061.547568499998	12090.055551923335	10499.031900406668	13795.14154182	
153.0	174.0	8373.722809566667	7613.037190766667	9125.871338533334	39427.678958356664	38307.27429884333	40080.136306446664	4288.836766573333	4058.427338136667	4582.16959823	4435.587470479333	3920.3871421256667	5053.035759141667	
174.0	196.0	2526.672314536667	2341.212525666667	2760.62495275	13969.972066823335	13627.919049733333	14052.156871223333	1592.7272074500002	1500.2541370133333	1681.4220708266666	1740.8378512643335	1582.6968231866667	1946.9605343853334	
196.0	220.0	719.4062706933333	649.2509940633333	778.3872192966666	4871.781461863	4759.261559356	4931.808016059666	562.4286193816667	531.0218696356666	595.5115058846667	660.8879239749334	564.8872374185667	719.3293388043334	


#######################################################
# Channel breakdown of LC NNLO d2sig/dPt/d|y| (fb/GeV) 
#######################################################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_gg 	 Y_LOWER_gg 	 Y_UPPER_gg 	 Y_CENTRAL_qg 	 Y_LOWER_qg 	 Y_UPPER_qg 	 Y_CENTRAL_qqb 	 Y_LOWER_qqb 	 Y_UPPER_qqb 	 Y_CENTRAL_qq 	 Y_LOWER_qq 	 Y_UPPER_qq 
# y1
114.0	133.0	4296123.46547	4054610.1591	4531140.91969	2982281.396083	2801034.992593	3178118.775399	258862.71628300002	227156.279255	289723.090891	234503.2180159	193440.6601521	280325.5973398	
133.0	153.0	2017070.68348	1901616.15543	2128300.31433	1466276.722393	1384152.585369	1563649.190308	133457.1366203	118178.8587028	149337.6495918	122958.4517192	102086.82399660001	147263.262474	
153.0	174.0	976034.00886	919969.343705	1033913.14948	759560.882505	715939.679218	802766.065314	71555.5658329	63783.250348	79741.81735530001	67903.1043229	56850.7593161	81284.68593569999	
174.0	196.0	500760.416353	473458.693293	530734.464134	413009.8212872	390081.5178693	435850.5070978	40830.8208364	36568.16691869999	45384.666563599996	38461.96069178	31895.96861669	45781.97753703	
196.0	220.0	260537.181082	246427.039146	276111.219241	229366.3138614	216855.54398050002	240739.1231932	23364.6939979	21073.7290284	25911.1447863	22579.13813348	18879.036634789998	26838.76428358	
220.0	245.0	140288.686069	131975.103056	148292.977108	129378.6723668	122817.4488196	135917.8288521	13870.88462297	12552.82551608	15327.45309324	13592.19119847	11403.12825657	16151.10968891	
245.0	272.0	76740.4479986	72634.7163631	81361.6865085	75386.90219960001	71591.8432511	79166.1356613	8327.73496506	7560.15851782	9149.62740031	8307.70534036	6996.29483041	9820.1068781	
272.0	300.0	42550.474232	39997.3977089	45021.416832	44380.89380376	42227.35081988	46458.86389775	5004.8952635900005	4585.62838159	5495.13592164	5191.454178965	4392.611105816	6139.635112926	
300.0	330.0	24138.1500955	22751.1866302	25515.7008132	26552.69192728	25293.586928329998	27626.639782320002	3149.7437806	2870.1450554599996	3437.77944374	3335.502506923	2829.601102668	3917.946331429	
330.0	362.0	13590.7734679	12780.6567573	14441.2603258	16013.97624783	15291.531854320001	16707.051513720002	1953.253898041	1789.7320586669998	2124.2023549799997	2136.799967239	1822.620928454	2502.118485934	
362.0	395.0	7873.94105369	7409.81478436	8347.50177978	9858.476985759999	9408.84787135	10208.50553131	1242.639517111	1139.646717476	1349.881522792	1404.027972475	1203.317159971	1640.6230591540002	
395.0	430.0	4635.33538131	4337.5238456	4903.62517082	6121.254031254	5851.902432418	6327.934636847	796.850284669	732.3987545709999	861.897275283	931.3065087350001	803.835557018	1085.86679385	
430.0	468.0	2705.60225417	2530.37921336	2873.07558661	3814.347083715	3655.293039605	3932.759230867	509.361550825	469.47489524	547.751882002	624.4649889206	539.9633570122	724.6239090298	
468.0	507.0	1583.67957156	1480.3150137	1685.99810906	2392.7897516460002	2295.010646631	2464.3393618520004	328.43718289699996	303.52754942499996	353.310932944	419.5524549547	363.9414367884	484.7007685128	
507.0	548.0	944.369544448	884.784530595	1006.02241894	1514.705220935	1455.97992948	1556.9566867009999	214.00796492	198.1638997373	228.827317962	285.06312708129997	248.3755648686	328.82064448359995	
548.0	592.0	564.582660365	528.792183791	601.265003647	962.1689270858999	926.0473336628	983.1029044057	139.9596811571	129.8825795941	150.03862323139998	195.5928357889	170.8473029245	224.5721558813	
592.0	638.0	333.838111569	309.959182279	355.616692216	610.0747116027001	587.8467595552	623.1347055213	91.42354933479999	85.04600195020001	97.4519261424	134.73008706977	118.36107035438	153.91202221605	
638.0	686.0	201.358168071	187.713788964	214.585050163	392.381915269	378.1973805317	399.1801708608	59.704898440099996	55.6995218674	63.5504015596	93.13302834785	81.98997093139	105.44471626813001	
686.0	737.0	121.045616531	112.380438197	129.115083841	251.1890809558	242.6755589027	255.5405322178	39.235251334	36.6721290617	41.688469813699996	65.07633961536	57.587792891300005	73.79324473783001	
737.0	790.0	71.8789511098	66.9666809709	76.8811268835	161.3199975631	156.1175000145	163.99251504839998	25.7281893097	24.063659315	27.2655051905	45.397513743290006	40.30509297542	51.14881342503	
790.0	846.0	43.594544008	40.4447770741	46.5957036603	103.97947616908	100.73037693497	105.57650024594	16.93708648704	15.882449682059999	17.9030841166	31.866807346	28.42602358995	35.68905482348	
846.0	905.0	25.9956672068	24.0556270032	27.822600587	66.67962099949	64.62136957442999	67.8319523728	11.08697064787	10.39572983086	11.66889676048	22.241280658431002	19.932806291198	24.877330735602	
905.0	967.0	15.569469054	14.3897329274	16.6781896156	42.73873908539	41.55488722464	43.49643664744	7.21370104118	6.78954900227	7.58599595921	15.573500278662	14.013830446556	17.309722215729998	
967.0	1032.0	9.28860043533	8.58808489648	9.94242999898	27.32344476544	26.58329343515	27.81556002971	4.7132062148	4.43200251291	4.95768599252	10.894132439025999	9.833792123928	12.048516997286	
1032.0	1101.0	5.49553193242	5.0707277576	5.88762005305	17.387967308435	16.917599263256	17.70518770214	3.04497672674	2.86935513805	3.1890666503	7.623234674289	6.898483953926999	8.387939715649999	
1101.0	1172.0	3.24591494641	2.97501989878	3.48027124205	11.075859493042	10.766301467883	11.286829364944001	1.947902764473	1.841383007128	2.03943571541	5.294694806622	4.8078629823381	5.800081984264	
1172.0	1248.0	1.90767002499	1.75220376167	2.04948051966	6.988728597609001	6.790540438289	7.124986834063	1.254178838152	1.184298226286	1.3118289222619999	3.6690270480981	3.3469799744156	3.9989873489444	
1248.0	1327.0	1.10782019694	1.01893813824	1.19370023804	4.398263694176	4.2745007542339994	4.4885798384369995	0.7967411816750001	0.752607942989	0.830974491346	2.5372338401527	2.320820295076	2.7578375806641002	
1327.0	1410.0	0.644232113071	0.589339200443	0.690727774108	2.7439783542629996	2.663996647565	2.7962785898659996	0.500633939655	0.47332335684899995	0.522183948216	1.7371620804655	1.5966702468943998	1.8811709897283	
1410.0	1497.0	0.368818549573	0.336549665047	0.396363183637	1.6976257635608998	1.6467724625315	1.7373927028254	0.313458445815	0.29644019229999996	0.326833183572	1.1819119048387001	1.0889404619396	1.2751982125705	
1497.0	1588.0	0.208999422329	0.19106331189	0.224892374969	1.0433210811152	1.0120794047906	1.0680264055352	0.1948283181742	0.1841119408494	0.20299274289699998	0.7984519225911799	0.73750696337378	0.8582021320882	
1588.0	1684.0	0.11637251736	0.10639378989	0.125186829421	0.6328554446904	0.6130560555769	0.6471089941207	0.1192991091673	0.11298376197160001	0.12402527640120001	0.53102657800831	0.4917096102813	0.5694274984257299	
1684.0	1784.0	0.0644309357118	0.0588234093691	0.0691449227188	0.3790438192073	0.366924014152	0.3884815045007	0.0728079043508	0.06885838315500001	0.07576895239199999	0.35073944540049	0.32541077873751	0.3747205812892	
1784.0	1890.0	0.0348165380631	0.0316517794644	0.0373558985474	0.22342327915967	0.2162535079721	0.22901298190963	0.0437419388495	0.041452306757600005	0.0456634622462	0.22801449517560002	0.21183026085109	0.2425939880272	
1890.0	2000.0	0.0185019530009	0.0168498284917	0.0199118513133	0.13034091291627	0.12590201193206	0.13382362019375	0.026048572923000002	0.0246638772744	0.0271126727953	0.14598364478657602	0.135963189865177	0.154839744460813	

# y2
114.0	133.0	4006274.08716	3780710.30146	4226232.45375	2867996.154538	2690606.899334	3039819.50264	249849.223962	219182.42855900002	282252.31406500004	228306.1402693	187036.4550546	272496.2751137	
133.0	153.0	1856804.29828	1751134.09861	1961638.57694	1398716.000321	1319644.138491	1479198.432772	129403.2420111	114643.95403580001	145023.7937009	118534.9126289	97945.93050320001	141054.2150437	
153.0	174.0	889136.397203	839633.626329	942294.624243	722184.15848	683172.360593	761407.495768	68914.1008766	61613.1277435	76757.6645718	64974.00923	54147.4451879	77400.1353995	
174.0	196.0	458734.977619	433567.77134	483967.945265	395361.0537727	373256.39704229997	418433.1607674	38977.9684481	34865.3863937	43063.6962988	37326.76759925	31082.9380896	44274.96419434	
196.0	220.0	235584.566137	222359.505676	248994.201064	215707.5374417	204771.5125425	225281.05080919998	22175.6218789	19926.97480932	24419.0300686	21826.44951954	18310.175251740002	25859.261336120002	
220.0	245.0	125374.743703	117881.096922	132660.686164	123055.296515	116693.1596487	128988.5869305	13191.6023156	11916.04931307	14561.06699012	13213.49431514	11111.24841922	15518.84962739	
245.0	272.0	68070.5100233	63847.8406222	72143.2093721	70871.36595547	67394.67390649	74082.96954057	7882.031543880001	7151.04047488	8646.31816619	8046.62996925	6791.8085806	9501.011439369999	
272.0	300.0	37716.2234353	35445.460725	39931.2490113	41632.58325031	39646.76415759	43405.94498701	4804.05283872	4377.56485392	5257.976733310001	5006.023183468	4257.680662805	5868.343014461	
300.0	330.0	20901.3424971	19651.500776	22225.7538653	24753.88776595	23659.801312210002	25789.13538047	2947.88695851	2691.59530845	3205.98609429	3212.459213229	2741.859557969	3760.4784113570004	
330.0	362.0	11814.4627742	11086.9626329	12521.9459673	15016.79665146	14331.108878320001	15615.16860156	1837.3675025759999	1685.109991008	1993.6224813479998	2084.581859344	1786.8438640580002	2432.236534226	
362.0	395.0	6767.35011816	6353.77930524	7186.45420572	9138.195164359999	8755.43050283	9464.653136609999	1163.074556285	1065.873779579	1260.846162082	1355.482577696	1168.776204856	1577.146747693	
395.0	430.0	3926.74504292	3665.97924503	4162.42463902	5671.201011164	5439.498736871001	5860.809471844999	732.541726262	676.0439002170001	789.007964051	910.2813360121	786.5237300945	1051.6431213846	
430.0	468.0	2272.31345704	2123.88412685	2413.52204074	3500.184444731	3363.311362868	3601.9099331240004	471.71076117999996	435.121193215	506.893309101	602.985383631	524.9363905911	695.8224304143	
468.0	507.0	1323.92238758	1234.39109968	1407.22481995	2188.627824472	2102.58887823	2247.910766893	303.645482255	280.656543608	326.05520363899996	405.80561011130004	355.0370246379	467.97338887039996	
507.0	548.0	777.457928788	725.544193405	831.308152133	1378.335841574	1328.9578523280002	1414.554928195	194.8565230213	180.8728314618	208.00739929600002	275.9583905274	242.24408980610002	315.7191799195	
548.0	592.0	456.59806434	425.472080497	485.860909264	870.1333415248	839.302042796	890.1602184093001	126.3133022264	117.3667524834	135.2016550162	189.50750378220002	166.45721516039998	215.1829942526	
592.0	638.0	267.584543759	248.290713676	285.463741938	551.0071377893	531.4950791278	561.834302527	81.92918955249999	76.4898659394	87.1630793885	130.04396260865	115.09551067361	147.60135415483	
638.0	686.0	159.406431368	148.189357212	169.941967987	349.91390944090006	338.4103178678	356.12300804070003	53.1303269121	49.5966097658	56.428764471	89.68039756742999	79.58632212058	101.19014711557	
686.0	737.0	93.8205901147	87.3393397593	100.151278547	222.4988939012	215.22517291819997	226.03003769469998	34.6070345075	32.375119755	36.559227356799994	62.00212575518	55.2308640763	69.66783166924	
737.0	790.0	55.4554200994	51.4540898175	59.2637344454	141.42970308001	137.05026397412	143.99746339001	22.4668254687	21.0249819717	23.739242640500002	43.04192109251	38.53463229006	48.160289136130004	
790.0	846.0	32.7611798517	30.2700483926	35.0411760463	89.62153564072	87.01684795060001	91.16824903541	14.4873912159	13.60897886096	15.23553834871	29.964422754575	26.906179167319003	33.361090236856	
846.0	905.0	19.2188601109	17.8047416146	20.6300711659	56.95268256953	55.33759105806	58.00841496081	9.429112998939999	8.86171506903	9.92951091429	20.709593086885	18.673273807522	22.934146330725998	
905.0	967.0	11.2797073247	10.431329344	12.0822674673	35.94913437688	34.95489684908	36.63645173128	5.99399270305	5.65300927103	6.2813647368	14.318700728928	12.975734867633	15.766437698530002	
967.0	1032.0	6.55517769671	6.03170436222	7.02345869949	22.53185551773	21.92964364668	22.930531377660003	3.8362310322499997	3.61958996405	4.02381165201	9.887923655709999	8.983214511346999	10.859437761926	
1032.0	1101.0	3.78888043062	3.48916182469	4.05995539028	14.127083461423	13.728960526657	14.404531222638	2.42943724644	2.29392248306	2.5451380518	6.7515245822839995	6.16163476185	7.356367962749	
1101.0	1172.0	2.17152652539	1.9958099145	2.33292081566	8.780669742452	8.528211831261	8.948267486914	1.5319524175480002	1.448504801325	1.5994095394299999	4.6256460956040995	4.2384582055769	5.030784807173401	
1172.0	1248.0	1.24155812171	1.13657873631	1.33071239318	5.419243617831	5.26186294852	5.526202242706001	0.961555602265	0.9096789070469999	1.001802618739	3.1316592809169	2.8735887762637002	3.3919242619022003	
1248.0	1327.0	0.691843973466	0.633802311839	0.744510123707	3.313080226839	3.214994077108	3.384462778845	0.5962566647959999	0.5646808345750001	0.620264495349	2.1038813766680997	1.9400088957608999	2.2638999870904	
1327.0	1410.0	0.38609216043	0.353557409739	0.414092908551	1.9989534766869	1.9388495933731003	2.0409925421371	0.365571275731	0.346050607146	0.38040375558999995	1.3960548083085	1.2914847953611002	1.4956935131945	
1410.0	1497.0	0.211879952594	0.193363670283	0.227322268868	1.1951083815158001	1.1584466866479999	1.2219630881351	0.224018022872	0.211895944193	0.232156904951	0.92395823305886	0.85501622475157	0.9887742576157801	
1497.0	1588.0	0.113589284465	0.103797634018	0.122183219713	0.7046195114967	0.6823819452477	0.7211343493594	0.1355485508467	0.1282920479861	0.1409485724904	0.59866729131232	0.55635040475439	0.63737513971967	
1588.0	1684.0	0.0599133402499	0.0546799367722	0.0645273417074	0.40744564065169997	0.3947076385026	0.41695202977	0.0796962162762	0.0757590858125	0.0825991649951	0.38215367940440004	0.35646560306502	0.40604320429379	
1684.0	1784.0	0.0311979460869	0.0284554380476	0.0335241110503	0.23293228173067	0.22527104856921998	0.23882274807281	0.047682232467299995	0.0451362528233	0.0495628492285	0.24116272621006998	0.22466357611358997	0.25528925460213	

# y3
114.0	133.0	3422676.38368	3227168.43893	3624151.79032	2622237.7659940002	2474831.027591	2780352.686346	231905.75421599997	204610.482333	260078.183437	211931.540538	173918.959631	252842.907653	
133.0	153.0	1542894.0161	1464348.09912	1645861.79236	1281605.013532	1211095.914691	1348112.847496	120587.3246163	107340.35552360001	134985.34022399999	112626.6880283	93414.0789559	134203.7789057	
153.0	174.0	745265.691705	701887.415737	791588.520312	661655.2223041	624999.2100475	696689.105731	63780.0829195	56965.2814798	70923.3327442	61134.6235598	50974.432286	72388.3258163	
174.0	196.0	371236.220766	348316.497953	393207.273595	353941.59064859996	335722.1530066	371617.7621827	36058.040923	32360.2857869	39733.886201	34986.05935537	29413.73201489	41701.73470111	
196.0	220.0	190766.262737	179461.771847	202223.394129	194765.8482914	185321.1428994	204268.9060974	20299.8013901	18318.16838132	22273.2792415	20529.93254766	17282.10203838	24161.085550069998	
220.0	245.0	99128.9132304	93199.7931126	105153.664776	109680.22824879999	104456.1612233	114291.14658110001	11966.62268717	10879.833341649999	13100.535029570001	12299.912847399999	10440.424751609999	14453.367413700002	
245.0	272.0	52876.2193494	49571.151793	56006.3848051	63045.8619642	60107.86623852	65619.87140735	7076.97871941	6425.60210694	7752.48227659	7603.37786248	6454.87427431	8901.80031222	
272.0	300.0	28592.3605767	26905.6886448	30430.9328967	36721.40201008	35146.6669216	38235.64611109	4266.45381771	3908.06971027	4651.6875049	4797.699281123	4114.542120126	5616.172397096	
300.0	330.0	15715.6920374	14640.4005873	16686.8117368	21715.57546691	20800.8816339	22510.52294409	2612.44123833	2397.28221877	2832.33988865	3001.6800243390003	2569.008496373	3477.3619805969997	
330.0	362.0	8692.96817165	8097.81867656	9224.94961804	13026.80653744	12490.66334791	13471.03301857	1607.107512266	1477.365383792	1733.8342923750001	1939.92482913	1679.285103635	2245.544592389	
362.0	395.0	4856.81818842	4517.6327354	5164.15479087	7877.487836253999	7560.563081168	8136.211097009	1009.392633379	931.6501076659999	1087.6015177660001	1270.467262955	1104.318765688	1470.559811247	
395.0	430.0	2739.06326631	2562.57717488	2925.13174099	4824.914477205	4645.981958320001	4966.189689344999	637.040424621	589.600829616	682.7640705389999	833.5670215466	729.2950682731	956.259250959	
430.0	468.0	1553.10114444	1453.88425053	1661.01374704	2946.206495191	2836.307052859	3011.7948708510003	399.43600625	371.05457916	426.610893289	553.7949795582	486.42496524110004	632.2238491691	
468.0	507.0	875.265891097	815.343055673	935.344139108	1811.916039285	1747.270931583	1845.797288619	251.579497989	234.050221985	268.001894684	370.1052423195	326.4390178484	421.1384534576	
507.0	548.0	503.177196949	468.158967791	537.901842341	1124.8839731456	1087.6595647513	1141.7553439915	160.4774062265	149.5942684523	170.55180811129998	248.5583723312	219.8879268736	281.4399248363	
548.0	592.0	288.439854679	267.589171177	307.792049349	696.0062365504	673.5168197548	707.9952204773999	101.3773776502	94.7707712406	107.02445685980001	167.47059977095998	148.87650772004	188.24071125759	
592.0	638.0	163.536730458	152.338604857	175.177400046	431.37834653	418.0119929838	439.12644112299995	63.9582232466	59.863776607999995	67.6969168207	112.67864600572	100.63983708621	126.23425958358001	
638.0	686.0	93.1774039532	86.1112186133	99.7751332309	267.47138375919997	259.4054492497	271.8196448528	40.2745056715	37.8837048036	42.3933301759	76.65251035624	68.73939917782	85.21661215009	
686.0	737.0	53.1156010723	48.9587844813	57.0302605397	164.7473302599	160.03036762725	167.60495140297	25.3607426824	23.9003705837	26.6183555493	51.52358738665001	46.40661481913	57.056717767310005	
737.0	790.0	30.0671059609	27.6491883076	32.1425051702	101.73053155555	98.71684681677999	103.54018237651	16.077103742600002	15.139711289480001	16.854249506709998	34.47602078819	31.204481767432	38.052461440183	
790.0	846.0	16.8882518079	15.5568860589	18.1021827658	62.24799781972	60.60218952749	63.39194565445	10.03946980318	9.47521932055	10.51528750533	23.03212868427	20.952284708603	25.369889260209998	
846.0	905.0	9.44313811105	8.7450610924	10.146475836	37.90384309989	36.83603095257	38.63761279162	6.20978557536	5.86706370736	6.50013046839	15.484380705725998	14.096448606474	16.923955691116998	
905.0	967.0	5.18343509649	4.77667985265	5.56518444042	22.863107598749004	22.213327767362	23.30468998187	3.8218479521899997	3.61174719946	3.9782424279299997	10.177757885495	9.314320132785	11.069291049404	
967.0	1032.0	2.80161026484	2.59069364739	3.01191027517	13.553590089258	13.173033681625999	13.814064533763	2.3309485966	2.20324453833	2.4170508584299997	6.687127578537001	6.143107811841	7.234901040605	
1032.0	1101.0	1.50613665286	1.3895293488	1.61882780815	8.007052885433	7.771766613164	8.173906335762	1.4164257522089998	1.342157052878	1.475655958681	4.3065328475252	3.9782753377402003	4.6414075979928	
1101.0	1172.0	0.793315517934	0.725945273543	0.852933149108	4.650076169250999	4.509786048657	4.742147828795	0.8367486606629999	0.7941709251210001	0.868143162859	2.7581294111298997	2.5519296721702	2.9579518090628003	
1172.0	1248.0	0.412723545888	0.378687970737	0.444184030541	2.6618439530618003	2.5826222352459	2.719902924466	0.491260646829	0.46603863183	0.507548521669	1.7357455903798	1.6138673229902	1.8545122200453	
1248.0	1327.0	0.207839910393	0.189859479448	0.223431253937	1.4916214060839	1.4469206658712	1.5222695378817999	0.287960180673	0.27330065875	0.297535064364	1.0789015593797	1.0045683691695	1.1483497159697	
1327.0	1410.0	0.103223467884	0.0940483295387	0.111069095418	0.8186073235054	0.7932263383313	0.8352513818771	0.1635730967238	0.15536090525649998	0.16883282131010002	0.65471953284787	0.61106074506566	0.69342263965237	

# y4
114.0	133.0	2652934.98478	2490236.88432	2818168.28476	2307925.2834489997	2181730.926109	2443688.796686	204677.843129	181388.1877228	228625.833087	196216.74726019998	162942.15227289998	234371.8445046	
133.0	153.0	1179925.54134	1109157.98934	1247088.56243	1121251.986418	1062102.554252	1176932.145868	107745.5196672	96507.5043243	119937.7865708	102499.9709375	85158.30522010001	120718.54033300001	
153.0	174.0	545840.038526	512004.823208	580632.303446	570392.00717	542066.7408455	598881.3227121	56640.0319168	50973.0064822	62417.2910491	56444.654393000004	47399.218771629996	66513.6769704	
174.0	196.0	264986.366767	247613.479403	282657.150547	303958.5518473	290382.5588385	318797.1419671	31424.6767531	28425.278101800002	34462.4904903	32079.62528887	27108.345036749997	37631.22050164	
196.0	220.0	130826.655179	122180.097236	139986.282754	166004.4440208	158273.9022223	172532.7653785	17712.481637750003	16134.930439610001	19383.593538089997	18692.922620539997	15907.31622758	21904.267121260003	
220.0	245.0	66822.2496903	62634.0783066	71543.9457969	92361.35245966	88533.17591992	95829.68037809999	10234.715650400001	9347.8106575	11139.26356797	11189.93593127	9566.203114240001	12988.850695899999	
245.0	272.0	34293.4559115	31993.4976331	36607.8682895	52004.525108019996	49965.66285607	53920.19978748	6045.719962900001	5524.40474269	6551.34596823	6763.869031919	5818.750465196	7867.616347599001	
272.0	300.0	18094.883956	16884.9546298	19246.102746	30042.891737840004	28883.218682109997	30953.30161897	3580.9500368	3299.14141785	3868.55326831	4210.306081098	3652.374968769	4864.126777447001	
300.0	330.0	9477.69956579	8831.81588421	10193.8251789	17498.06631667	16851.950036510003	17958.40381344	2134.2660409600003	1973.596758566	2290.13964435	2625.8938995080002	2285.090936115	3019.7295787410003	
330.0	362.0	5088.7856962	4705.67094385	5408.26948424	10262.738232626001	9898.097772458	10516.197601428	1287.473042758	1194.424062822	1380.3601594030001	1659.197802356	1447.792721841	1891.6614071709998	
362.0	395.0	2724.78176652	2530.47051659	2914.1568633	6022.93387084	5818.527012094	6158.906617408	781.5278756069999	726.664081984	832.203204212	1059.7491221126	934.4576025843	1210.6967186236	
395.0	430.0	1486.10741545	1378.99489102	1586.09306619	3589.117999309	3471.778398757	3655.118713569	479.615400888	446.686443441	510.935553003	682.1127424786	603.9696979818999	773.846424643	
430.0	468.0	787.462165269	730.700278513	846.309609743	2125.4307833049997	2055.908479093	2162.125924469	289.17528722	270.654704514	307.000420128	435.32340663639997	387.3774846695	489.2770339114	
468.0	507.0	423.93940162	393.537489315	454.078682109	1249.2354618127001	1212.1364675922	1268.2118964976	175.1387237827	164.177688154	185.19849439360001	279.3393074693	249.6512337577	313.0146244125	
507.0	548.0	229.519800311	212.531516878	245.846627204	745.8678816761001	723.7397135671	758.9133103104	105.57113346470001	99.4178673172	111.1669774561	180.75004390676997	161.84363850515	202.00721996228	
548.0	592.0	121.395810821	112.124061064	130.77467163	437.1985199751	424.9849018364	444.78310510510005	63.8198639944	60.1017165712	67.0145095568	114.67247087771	103.41389436288	127.45654250140001	
592.0	638.0	64.5124099725	59.5083555088	69.2114678293	253.8738983008	247.0525162819	258.29564784900003	38.392405851199996	36.242355833000005	40.292705912399995	72.54772413575	65.87117662599	79.95042995908	
638.0	686.0	33.6326305595	31.0811203773	36.117428629	146.91118187917	142.8826200993	149.6912312287	22.5881690679	21.3872029186	23.6000623792	45.82724092828	41.684261308850004	50.2996042664	
686.0	737.0	17.2444560719	15.7708175464	18.5182543825	83.75489779634	81.49191156631	85.137446365	13.27039611122	12.58981029133	13.85745698965	28.797488827402	26.236198430397998	31.497058465749003	
737.0	790.0	8.72881999878	8.04002492526	9.4004383281	47.25509336337	46.00310471003	48.02070230853	7.68218237299	7.29587496315	8.0000246372	17.630332398145	16.190574599531	19.151119882376	
790.0	846.0	4.34862211917	3.99474604488	4.69139279624	26.38021209649	25.629464928904	26.83875859078	4.43384374289	4.20546413028	4.5939878722900005	10.875663181615	10.011936596877	11.779841581929	
846.0	905.0	2.12119611969	1.94152743314	2.27283959837	14.332486617774	13.942696059109	14.590094786951	2.4711038527199998	2.34989161984	2.55679938357	6.418579774749	5.9556866611190005	6.887884985125001	
905.0	967.0	1.00166912311	0.913547273477	1.0811079077	7.568548295166	7.373627952555	7.71404503097	1.361996609981	1.2932833273350002	1.40449427976	3.7935213146957	3.5123331557101998	4.0586758215508	
967.0	1032.0	0.459901354189	0.416845232831	0.495029025201	3.930877420982	3.8219518140439996	4.009165807255	0.738376788906	0.704443888497	0.760712979427	2.1326283892953	1.9872593139527999	2.2730236555941	
1032.0	1101.0	0.205390780432	0.186392416198	0.221197565837	1.9753781492645999	1.9183445991773	2.0129568731208	0.381691572929	0.36491954341800004	0.39170273820199997	1.1960374496091999	1.1212411032152	1.267937152284	
1101.0	1172.0	0.0871364600959	0.078984401008	0.0946123196606	0.9597362700086	0.9335830301788	0.9798384887857	0.1964645332323	0.1879315208614	0.202169969397	0.6524769032930999	0.612119086134	0.6862575528167001	
1172.0	1248.0	0.0362318184205	0.0325764818473	0.0390632123217	0.4501510361176	0.43738677364949996	0.4598970338188	0.09705853893489999	0.0925692957611	0.0997908168311	0.33698634882817	0.31749857500684997	0.35500377176186	

# y5
114.0	133.0	1761264.99159	1637850.54492	1878780.94688	1932022.1807439998	1841146.9054400001	2024385.115768	180431.3082235	162328.962754	199494.6192487	175798.4261987	146487.4948326	206595.66452330002	
133.0	153.0	760341.053143	703165.999541	808033.117514	925414.045349	885793.8258420001	967098.0280459999	93831.73595609999	84368.02914530001	103117.6281244	90541.6398841	76850.4108268	106083.4331484	
153.0	174.0	334162.555422	312739.100428	356917.221267	464494.6996393	445341.0288498	481841.332467	47332.803900900006	43186.8453393	51700.707982199994	48174.911361089995	40747.33106777	55796.08283198	
174.0	196.0	156023.826968	144696.977542	167054.239329	243345.9564259	233829.4347232	251977.38284520002	25965.5769671	23831.011772600003	28157.3249703	27428.44865079	23482.45033127	31772.11797256	
196.0	220.0	74154.1550286	68862.2714067	79163.3851468	129175.6241043	124483.878601	133283.0239006	14427.70252468	13237.1799387	15601.427622210002	15649.705592670001	13391.047619140001	18045.20311392	
220.0	245.0	35450.8291249	32761.278825	38207.5274456	69981.59921182	67447.33202171	72200.91643604	8004.62530344	7397.14706288	8633.71394179	9149.012022576999	7942.7492979710005	10500.325633076	
245.0	272.0	17414.1762595	16073.5665124	18620.3457499	38329.143424630005	36983.38439476	39206.019145490005	4513.08856278	4189.3966948199995	4831.65160874	5365.44807166	4689.2488751420005	6147.282735968	
272.0	300.0	8562.85704784	7915.73755099	9178.95691211	20955.32213562	20251.4939199	21376.12581084	2546.6522084300004	2368.71769088	2704.74887252	3136.961645564	2744.824410395	3587.293576952	
300.0	330.0	4197.40440935	3880.16500811	4497.1268854	11682.15761339	11297.242198906	11909.637906750999	1450.14407813	1352.986857763	1541.823160728	1899.9386762019	1680.5013635680998	2158.506130247	
330.0	362.0	2055.46782656	1894.52527807	2215.89112668	6387.848424817001	6209.03343397	6498.703384955999	820.6206152499999	768.102840637	868.5856843290001	1115.8049489314	986.7443699145999	1254.0052251616	
362.0	395.0	1018.26864718	945.547680441	1091.74928236	3513.9436166650003	3421.575722216	3582.1718124669997	462.20609019200003	436.381186075	488.26164366499995	662.5951325476	593.1614936137	743.6541526789999	
395.0	430.0	495.79582463	457.389659712	532.025209063	1935.6910580013	1882.255341986	1964.6418098248	262.702621875	246.95275123099998	276.406231203	392.7964419002	352.5313693511	437.6436591712	
430.0	468.0	236.228094955	218.846333451	255.15393418	1035.3505293368	1009.5055976762	1051.1122654147	144.08632650290002	136.4552671048	150.48517945	228.4118684924	206.45808691415	252.93973522379	
468.0	507.0	111.447428498	102.13129318	119.5673028	552.4945931463	538.179360865	560.4750561331	79.6303434895	75.20223082070001	82.9571491959	132.27145708285	119.9482944111	145.81821670882002	
507.0	548.0	51.6096034311	47.3895609114	55.3450162732	289.7839903211	282.72050710770003	294.6530175971	43.3087873377	41.074920866300005	45.1952931325	75.74948744255	69.14636131952	83.49957903396	
548.0	592.0	23.1193097996	21.2628374877	24.9562546809	146.92862259448	143.5734920704	148.79553679939	22.698795435199997	21.599865059800003	23.5083408102	42.18990226487	38.506048891469995	46.16388790309	
592.0	638.0	10.1188485417	9.23198688658	10.8875864019	73.77108317667	71.94935701861	74.9527704407	11.72369078742	11.11377501985	12.09088207469	22.983639101175	21.149049428741	25.001504492959	
638.0	686.0	4.25853294436	3.90337553199	4.57782576348	35.72791940909	34.78161409353	36.20859976586	5.880295638670001	5.63709935726	6.12569068923	12.077226605883	11.15825234437	13.165535164788	
686.0	737.0	1.73036264943	1.56773691634	1.88622762089	16.606238482825	16.231409659589	16.891672654270998	2.8684418901699997	2.7239185877	2.9511703686899997	6.283020238264999	5.8349595048289995	6.741212430079	
737.0	790.0	0.675096256332	0.606447359326	0.731583858354	7.456839773343001	7.2761592178539996	7.5863997936539995	1.339847277594	1.285882855283	1.392596449862	3.0943904553836	2.9073417537422	3.3008763285287	
790.0	846.0	0.249385769026	0.223639124	0.271419882923	3.209114975016	3.133097883695	3.285031510874	0.610195327645	0.5848592486990001	0.626282242791	1.4823760899836	1.3831988279965002	1.5738333682444	
846.0	905.0	0.0858544323158	0.076657369861	0.093961391704	1.3002399810175	1.2582659579516	1.3323779822570998	0.26248714392399997	0.251699522227	0.269222355006	0.6618854430562	0.6282055725046	0.7068091416552	
905.0	967.0	0.0280322094093	0.0248632055463	0.0304931865446	0.49516659416950004	0.47678891170439996	0.5084907557118	0.1046520922573	0.1002110277748	0.10712756267080001	0.28725586028629996	0.26841498135991	0.30107204352018	
967.0	1032.0	0.00828465804702	0.00721044480184	0.00909019058647	0.17430294817376002	0.16795006521736	0.1776404484235	0.039356591712399996	0.0379322975648	0.0404587602343	0.11000761598072	0.10364356258262	0.11368797944843	

# y6
114.0	133.0	988724.731179	915882.570453	1062247.89884	1512672.9106390001	1453539.243818	1563926.698572	147292.6313189	133910.0418595	161401.395497	141436.9573794	120334.37089250001	167107.7774868	
133.0	153.0	385661.384317	359141.290049	418741.157183	698261.7156	671723.8438494001	720097.1481139	71182.63648439999	64906.477632099995	76987.1792767	71986.68736309001	61373.7404358	84012.54253184	
153.0	174.0	160793.530926	148901.855207	173342.703328	333849.3468098	322553.647566	343796.8506587	35067.8284939	32154.6571143	37742.0442406	36690.15399752	31494.40089645	42481.079120610004	
174.0	196.0	69938.7741044	65001.1543122	74702.3702644	164684.91716890997	159119.43195802	168541.90691582	18008.70180798	16682.95845644	19355.5824557	19570.63320437	16875.26795208	22458.43411945	
196.0	220.0	29549.2294825	27232.4835875	31967.6571573	81814.73834425	79379.91516673	83205.91702173	9262.1980267	8636.13475932	9909.014191279999	10347.227155265	9045.617644186	11901.030312523999	
220.0	245.0	13008.992529	11980.6834122	13948.7094635	40767.815786709994	39542.16620897	41380.34072603	4784.7271807199995	4466.3583552	5074.1163201300005	5573.767010738	4886.418061255	6314.628449725	
245.0	272.0	5584.77570561	5091.14141192	5948.32114063	20010.105844026002	19501.879861916997	20227.307543158	2410.44794718	2273.6917326800003	2540.20148503	2921.161891882	2574.481311854	3297.111854099	
272.0	300.0	2374.39040612	2171.52999348	2553.03175285	9857.203828885	9588.563529313	10012.284078886001	1234.8862902639999	1160.650833103	1303.448244952	1555.1472286198002	1376.8545848132	1748.8727118433999	
300.0	330.0	978.917811799	894.822431737	1056.1820189	4759.111528227	4644.020707785	4824.688451322	611.369676381	579.755014356	641.641433045	807.4153657118001	720.274766664	898.6420237039999	
330.0	362.0	393.768652152	362.585281518	423.574129565	2207.1683468129	2159.7353597323	2232.8684220389	293.71592502199996	279.754151873	306.276806049	408.33444303600004	366.7554323904	454.6403245106	
362.0	395.0	156.742518536	143.296175554	170.146972476	1020.2350471132	996.5246429854	1031.9236670555001	140.7827280862	132.99324076660002	145.5465150417	203.15772503763	184.12820437584998	224.3734191065	
395.0	430.0	59.0175153734	53.5119604449	63.3670330233	451.17172917330004	439.599833897	456.9113021309	65.4245152839	62.2756373152	67.9920414026	96.55366347431999	88.08259053139	106.57735313043	
430.0	468.0	21.4066308994	19.3621995072	22.9928594955	193.33190603052	188.29787649984002	195.97107553965	28.5418445826	27.123030251499998	29.5902971774	45.061928575340005	40.994094786439994	49.23521789781	
468.0	507.0	7.22690515271	6.47897003577	7.83396592524	77.34202953579	75.01310223401	78.33669522526	11.743961497179999	11.36126709378	12.2205574566	19.91020237337	18.319948726844	21.814666335519	
507.0	548.0	2.33306389644	2.05619027931	2.53882310038	29.44051395068	28.71509269568	30.05548067942	4.80886504304	4.60167375537	4.97630891781	8.479155306375999	7.902365179631	9.152579855132	
548.0	592.0	0.690102743255	0.60615521311	0.750620787825	10.318074434063	10.017104270243001	10.603320208824002	1.768409313501	1.6673677588409999	1.8010468664369998	3.3386041491769998	3.117627814767	3.532427609416	
592.0	638.0	0.178230176304	0.155390378497	0.196414492043	3.340055962881	3.211264717143	3.450109887945	0.606520176687	0.586980277247	0.624551069674	1.1472186672284	1.056599257417	1.2263367157832001	
638.0	686.0	0.0425864771336	0.0369273998666	0.0468881504411	0.9954063754365001	0.9362497516074	1.0128717564259	0.1737585483688	0.1675175425785	0.1785992696947	0.38699431757700004	0.36716304717820003	0.40674532993900003	
686.0	737.0	0.00878844411457	0.00745117338978	0.00953766499827	0.2383343160361	0.22069549936780003	0.24903821189909997	0.0494747449713	0.047921942763400005	0.051223482081299995	0.10827673106829	0.10441535738055001	0.11180064427674	
737.0	790.0	0.0014078770433	0.00120760310224	0.00155223418512	0.04626552331406	0.04229036890349	0.04935357675082	0.01110523103855	0.0105005613686	0.01146035587494	0.02463979588474	0.023822971352810002	0.025230673857819998	

# y7
114.0	133.0	93141.62365233334	85748.59508933334	101810.97795166667	306451.3446096667	299924.6833628667	309784.9653203	32315.867173833332	30214.3110272	34653.22791006667	31179.054233283332	26816.30677843333	35938.00505231333	
133.0	153.0	27300.991284699998	24751.1434208	29695.188103766664	108529.62555066668	106230.49053133333	109013.80769333332	11535.821767633333	10773.104170433333	12260.966049566667	11963.131938156666	10408.679012766666	13759.161580883336	
153.0	174.0	8193.489599766666	7565.522070933333	9031.116737066666	39133.20058223333	38293.81242394	39358.54669196333	4329.423618603334	4090.496474676667	4557.388877106667	4672.456108037666	4104.461831822334	5215.108646473666	
174.0	196.0	2516.58422656	2314.002919836667	2717.201183026667	13936.56476076	13697.276072986666	14093.211556813332	1638.70729416	1530.9703239433336	1706.7930366400003	1721.0727249896665	1532.105025498	1943.924644391	
196.0	220.0	723.00831826	661.65528422	784.0884901133333	4895.374886871334	4806.4154490539995	4984.6094945586665	572.4113448016667	533.8778326283333	600.1847460073333	658.703032847	584.4325182936667	738.9944653723333	


##########################################################################
# Channel breakdown of FC and LC NNLO coefficient d2sig/dPt/d|y| (fb/GeV) 
##########################################################################
LOWER_X 	 UPPER_X 	 Y_gg_FC 	 Y_gg_LC 	 Y_qg_FC 	 Y_qg_LC 	 Y_qqb_FC 	 Y_qqb_LC 	 Y_qq_FC 	 Y_qq_LC 
# y1
114.0	133.0	377477.208325	277143.092674	220319.7563601	130206.2245337	7717.26271324	8091.95910149	6046.880924849999	7604.177544210001	
133.0	153.0	170031.155016	155490.485411	83564.41161180001	65528.8633592	2884.6227922300004	3935.5160893400002	4466.836892400001	4601.76953607	
153.0	174.0	91742.0213824	66843.2554553	54223.780942800004	32569.214493710002	2387.65539679	2007.758542939	2844.31777625	3439.32714383	
174.0	196.0	43598.583651	37849.5593655	28504.357752429998	19829.906290439998	1159.079604027	1579.02132272	923.182678339	1604.397138718	
196.0	220.0	23815.4139291	18022.1966862	16105.93276991	11402.77937634	852.780359729	795.0805291239999	759.553710187	956.55321832	
220.0	245.0	13498.6670453	10736.2616067	8895.3411641	6094.00661085	546.367796998	510.08376848	337.498667289	628.776697126	
245.0	272.0	7609.39315023	6154.34112357	5593.163597459999	4019.7782656609998	315.610208982	361.898136389	335.54299682	354.867102587	
272.0	300.0	4150.93137237	3499.5282005	3142.405166168	2408.018878638	214.332488334	143.15137479549998	149.6707389753	225.8287631614	
300.0	330.0	2342.39267931	2078.2354005	1743.934080353	1435.72331962	129.1004219724	137.136819016	132.5366775589	166.9042508207	
330.0	362.0	1326.88235342	1097.32119089	1225.872433104	874.3650715880001	80.8247590011	80.2459360696	76.1831455995	99.5263024531	
362.0	395.0	804.847815406	675.057066111	736.8136588770001	587.4223187846001	54.0638745802	54.753506331500006	46.7046330746	73.04160481619999	
395.0	430.0	444.211969646	424.583432091	453.8434255298	354.7740044016	36.344255004800004	36.2523827849	38.51057203592	45.4881015961	
430.0	468.0	286.610147918	250.689902544	310.4397922933	235.86246687340002	22.188448422100002	24.1546987996	30.22800038117	33.95666780813	
468.0	507.0	157.221720511	144.403938644	175.327842244	154.5495925093	15.51289274753	15.267196142309999	16.433250439840002	22.99970989688	
507.0	548.0	96.5429895432	88.7341816014	124.278116806	98.0780183847	10.40483918491	9.525802317939998	11.74611056026	15.19953833997	
548.0	592.0	62.3361532856	55.3503779828	76.83280662182	63.800832764279996	6.95218878194	6.83235267021	9.2036526299	10.59206631028	
592.0	638.0	37.0710025367	31.7952624007	50.44198386664	39.54649217405	4.73269066053	4.5064760999499995	5.9079244972480005	7.933445980479	
638.0	686.0	22.7020748091	20.5559480617	33.29935482812	27.735431354680003	3.03227023921	2.9324314018899997	4.093908583505	5.340360911482	
686.0	737.0	13.3232595408	12.8451164561	21.51932408554	18.02197728714	2.0983299217	1.9999564507279999	3.137880904162	4.080856015041	
737.0	790.0	8.53101420282	7.11567228642	13.33800107801	11.74574579875	1.4105293488580002	1.3244769631639999	2.297303522068	2.94893164967	
790.0	846.0	5.27478343257	4.79921986295	9.393063384699	7.903567814521	0.902091989672	0.864408167413	1.6635155980633	2.127708369019	
846.0	905.0	3.0791519092	2.77868311548	5.725547479528	5.170685453868	0.58441988148	0.604662836952	1.0967561326631001	1.5046252674342	
905.0	967.0	1.85612832334	1.74079758293	3.9537950217109996	3.416510648998	0.404482289554	0.379874841064	0.9023628842588001	1.1118132261926	
967.0	1032.0	1.17682047654	1.08110545571	2.639807086399	2.2111604941	0.26371746713099997	0.266497987296	0.6564928245603	0.7911515160676	
1032.0	1101.0	0.713418014418	0.641203903966	1.650647420048	1.4507393732702	0.18630617904680002	0.17271980477350002	0.45147628977709997	0.5933081572266999	
1101.0	1172.0	0.428922356661	0.389339493441	1.0648797263126	0.9621828063789	0.11432716512310001	0.1016736493981	0.30175105796572	0.4189029438099	
1172.0	1248.0	0.258341837757	0.233219868142	0.7233889070634001	0.6181292140682	0.080561605993	0.0732335918797	0.2384612117194	0.29851472590356	
1248.0	1327.0	0.153529582726	0.138582720848	0.4532412715212	0.40793018477349996	0.0500095142611	0.0502974870602	0.16343066322137	0.21953505199255	
1327.0	1410.0	0.087378677118	0.084724746672	0.2922132305062	0.26050956374400003	0.033043279453499996	0.0311174241929	0.11840645171336	0.15368697497731	
1410.0	1497.0	0.0519277959594	0.0499806262784	0.1864106112676	0.16657926891271002	0.022364826115500003	0.0199036290048	0.08281510388364	0.10728111398105	
1497.0	1588.0	0.0310960538726	0.0289629516884	0.11421345537382	0.10497798225278	0.01204350600496	0.01253082992795	0.058131563001640005	0.07731133980835299	
1588.0	1684.0	0.0174291105505	0.0164820963379	0.07216564133357001	0.06590768541663	0.00837962358841	0.00796300563756	0.037906776209812	0.051696162021200004	
1684.0	1784.0	0.00959716532996	0.00960125297757	0.04518421762635	0.04111951747096999	0.005244741644240001	0.00485222265028	0.028211158275879	0.036151596208781	
1784.0	1890.0	0.00562801695612	0.00528707979429	0.026687831030019003	0.024834493511972998	0.00307928926607	0.0029115506581	0.018551466133223	0.024137525931242	
1890.0	2000.0	0.00305495505509	0.00293030665226	0.016218524864558	0.015500875037497999	0.0019241361995070002	0.001852168781984	0.0119319095034856	0.016472905037197	




==> anc/Tables/CMS8_2j_3D.txt <==
######################################################################################################
# All the data used for the triply-differential dijet cross sections plots by NNLOJET in table format 
######################################################################################################

####################################
# d3sig/dp_T,avg/dy_b/dy^* (fb/GeV) 
####################################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_NLO 	 Y_LOWER_NLO 	 Y_UPPER_NLO 	 Y_CENTRAL_NNLO_LC 	 Y_LOWER_NNLO_LC 	 Y_UPPER_NNLO_LC	 Y_CENTRAL_NNLO_FC 	 Y_LOWER_NNLO_FC 	 Y_UPPER_NNLO_FC 	 Y_CENTRAL_NNLO_FCxNP 	 Y_LOWER_NNLO_FCxNP 	 Y_UPPER_NNLO_FCxNP 	 Y_CENTRAL_NNLO_FCxNPxEW 	 Y_LOWER_NNLO_FCxNPxEW 	 Y_UPPER_NNLO_FCxNPxEW 
# yb0_ys0
133.0	153.0	1139986.66813	1045946.17023	1214859.43109	1177974.50365	1149176.25663	1180088.3175	1248935.54472	1192174.97011	1267402.80528	1368708.463458648	1306504.5497435492	1388946.734306352	1368478.109824248	1306284.6650278273	1388712.9745709682	
153.0	174.0	566130.047422	517663.366829	603757.697706	582921.093601	568739.77604	583384.964784	620831.514424	591522.164725	638476.745445	671180.9502437864	639494.6122841975	690257.2095005895	671047.8550613531	639367.8005025815	690120.3314959456	
174.0	196.0	292988.413559	267236.041716	313226.765725	303366.220559	295752.630964	304254.82255	315341.64154	304176.883186	331764.400806	337510.158940262	325560.5180739758	355087.4381826618	337444.4119613004	325497.098885055	355018.26714970375	
196.0	220.0	155855.683028	141820.514222	166927.276577	161832.021574	157962.701572	162575.678577	167709.127246	163804.558379	175762.243846	178040.0094843536	173894.9191751464	186589.1980669136	178009.72487874032	173865.33964939474	186557.45924432244	
220.0	245.0	84796.634797	76987.6233154	91006.3546714	87863.6556359	85708.2061741	88247.4062954	92022.1938679	88180.2554961	94220.0290341	96972.98789799302	92924.35324179019	99289.0665961346	96965.81189688857	92917.47683965029	99281.71920520648	
245.0	272.0	47142.0904187	42722.208972	50646.7186752	49210.9241145	47965.9793007	49470.619191	50718.1005822	49242.4475442	52841.8694162	53152.5694101456	51606.0850263216	55378.27914817761	53158.15042993367	51611.503665249365	55384.09386748817	
272.0	300.0	26626.9380333	24094.7006173	28655.8965914	27916.9430251	27145.926452	28139.5426525	28609.9830441	27598.0222537	29340.7454446	29843.07331330071	28787.49701283447	30605.331573262258	29856.055050191993	28800.01957403505	30618.644892496624	
300.0	330.0	15356.1839032	13870.1183147	16554.6836545	16085.61127	15657.5155027	16242.824245	16639.5297812	15954.672627	17607.7270506	17290.135395644917	16578.500326715697	18296.18917827846	17305.83483858416	16593.553605012352	18312.802118052336	
330.0	362.0	8892.78090244	8021.83859942	9597.70884437	9392.01507944	9080.75395902	9471.7124709	9547.6055629	9202.08765985	9858.04648358	9891.3193631644	9533.3628156046	10212.936156988879	9906.838843245205	9548.320661862283	10228.960253819194	
362.0	395.0	5238.23489806	4716.58367598	5664.50764642	5516.03838326	5347.8886697	5544.87107923	5771.8807118	5478.27076938	5890.6206267	5961.19839914704	5657.9580506156635	6083.832983255759	5975.767568034555	5671.786100091367	6098.701871066835	
395.0	430.0	3121.0313399	2806.35372241	3378.5759588	3293.25962672	3196.77276084	3335.94404159	3363.93297657	3232.13821361	3441.00195697	3466.5329323553847	3330.718429125105	3545.9525166575845	3478.9569863849465	3342.6557239750896	3558.6612104772853	
430.0	468.0	1854.54361956	1665.28870594	2009.80864142	1968.42134969	1906.17432035	1988.99949296	2029.85620312	1928.52344654	2050.70433425	2086.489191187048	1982.329250698466	2107.918985175575	2096.992577775484	1992.308296146482	2118.530249346949	
468.0	507.0	1107.1389256	992.628969713	1201.48771216	1172.82640847	1132.92381154	1183.83357088	1203.99457661	1147.85257535	1234.93828169	1234.335239940572	1176.77846024882	1266.0587263885877	1242.7719213055657	1184.8217410246207	1274.7122377834537	
507.0	548.0	668.000188456	598.008520808	725.909429822	709.789270888	686.23885389	717.036521521	720.990755191	692.081591054	736.087926885	737.7177407114312	708.1378839664529	753.1651667887321	744.3690038616854	714.5224551282944	759.9557039324992	
548.0	592.0	401.681125057	359.013724481	436.988632407	428.118463193	413.375833384	432.258291438	435.109630298	418.511615549	447.54755079	444.1599106081984	427.21665715241915	456.856539846432	449.267305420282	432.12922149301477	462.1099331981261	
592.0	638.0	240.695829581	214.873856764	262.167738094	257.541538645	248.678812729	260.403219626	259.965934145	249.561774807	264.768481514	264.95728008058404	254.35336088329444	269.8520363590688	268.8418187638455	258.0824355072044	273.8083370641291	
638.0	686.0	144.560646407	128.850921861	157.698168757	154.098933696	149.067290544	155.698648188	155.263464577	149.270195866	159.911178124	158.1047859787591	152.0018404503478	162.8375526836692	160.98071203571274	154.76675392813962	165.79956776698512	
686.0	737.0	86.50161301	76.9886372156	94.4716869299	93.0157954701	89.6328150851	94.1585013142	93.597071564	89.6400068432	97.0643018435	95.1788620734316	91.15492295885007	98.70468854465514	97.30334945377267	93.18959199421457	100.90787589766039	
737.0	790.0	51.5012534875	45.7670557276	56.3231729689	55.3831098328	53.4013332867	56.0517256116	55.8099074484	53.4082045862	56.6748149656	56.714027949064075	54.27341750049644	57.59294696804272	58.24054272534108	55.7342408059398	59.143118728634555	
790.0	846.0	30.5556132694	27.1056245214	33.4734741436	33.0514460991	31.7983685465	33.4885675095	33.1403682497	31.6921590639	33.8289212753	33.63415973662053	32.16437223395211	34.33297220230197	34.72094670603021	33.20366742957557	35.442339200102744	
846.0	905.0	17.9442586474	15.8927883007	19.6752039718	19.4197171858	18.6860156739	19.6662016686	19.5185996258	18.6400434563	19.8723488505	19.776245140860564	18.886092029923162	20.1346638553266	20.532290992595662	19.608107328227124	20.904412054515735	
905.0	967.0	10.4533274231	9.23956410066	11.4908809033	11.3540802352	10.9198083034	11.4856468587	11.3723166237	10.8553490558	11.5564477389	11.517882276483359	10.99429752371424	11.704370269957918	12.034148313762174	11.487094921619683	12.228995258568242	
967.0	1032.0	6.01946240393	5.31026305705	6.6292377824	6.54813737143	6.298747181	6.63766927281	6.55763240087	6.24850660904	6.68425930022	6.6356682264403535	6.322863837687576	6.763801985892618	6.981625425094047	6.652512666729256	7.116439566229116	
1032.0	1101.0	3.41510002366	3.00696991799	3.7674788243	3.73231245132	3.58310215009	3.78592818589	3.71925532182	3.54286274161	3.78742223164	3.761654832488748	3.583251376864354	3.8305988450806963	3.986861345655017	3.797777053545846	4.059932967336832	
1101.0	1172.0	1.9186339908	1.68536121885	2.12160499736	2.10445480018	2.0186560646	2.13783998561	2.09700145338	1.99530419791	2.14618503086	2.11901996864049	2.016254891988055	2.1687199736840297	2.2645415459669067	2.1547191804404426	2.3176546491568066	
1172.0	1248.0	1.06279927744	0.931178397552	1.17833939179	1.17262197814	1.12489337939	1.19091286107	1.16102534901	1.10704378811	1.1879171315	1.172055089825595	1.117560704097045	1.1992023442492499	1.2634601501158238	1.2047159107274612	1.292724537470216	
1248.0	1327.0	0.575277562267	0.50282363358	0.63926418851	0.637237818333	0.610605431913	0.646108360645	0.631710693063	0.599851359291	0.647980609259	0.6377119446470986	0.6055499472042645	0.6541364250469606	0.6937164453379514	0.6587299491176901	0.7115833400310096	
1327.0	1410.0	0.306763913445	0.267357695553	0.34177202282	0.342246175205	0.327402038821	0.348189108832	0.338150670648	0.320584054097	0.347023153268	0.34105876641557276	0.3233410769622342	0.35000755238610476	0.3746830680789512	0.3552186270577869	0.384514096960746	
1410.0	1497.0	0.159707606451	0.138760872662	0.178570629637	0.178938531027	0.171366914158	0.182375063892	0.176034040311	0.167024918158	0.180363537327	0.1774951228455813	0.1684112249787114	0.18186055468681409	0.19698568479013176	0.1869042931823987	0.20183048033641846	
1497.0	1588.0	0.0809234584331	0.0701044225069	0.0907383670453	0.091015113317	0.0871912139769	0.0926275973509	0.089851360113	0.0850507699005	0.0919161788236	0.09054321558587011	0.08570566082873386	0.09262393340054172	0.10164734500210564	0.09621651736710896	0.10398323996885074	
1588.0	1784.0	0.0291729998013	0.0251496160818	0.0328832727341	0.0331868682523	0.0315759314136	0.0338184297955	0.0325477184891	0.030604625919	0.033415629396	0.03277229774667479	0.030815797837841098	0.033646197238832394	0.03736218913528758	0.03513167358822209	0.038358481746919824	

# yb0_ys1
133.0	153.0	429353.828193	384358.647879	470627.397522	471517.977471	450500.644064	483011.191325	492627.186135	471138.353924	533481.940877	538145.9381338741	514671.5378265776	582775.6722140348	537515.6077965379	514068.70305432135	582093.0670691705	
153.0	174.0	201611.830544	180114.325051	221323.588594	220255.483611	211284.989287	225609.183846	235136.299359	219612.287079	242589.421163	253923.6896777841	237159.30881661212	261972.31591392373	253607.9355696698	236864.40121609866	261646.55333908478	
174.0	196.0	99087.7610082	88310.6759186	109005.180005	108574.321952	103919.846428	111117.221446	113159.482638	105877.072267	117188.877157	121001.43478481339	113214.35337510309	125310.06634398008	120839.12346019303	113062.48764148573	125141.97542098626	
196.0	220.0	49681.3757098	44170.7353252	54780.7734555	54522.9191728	52159.0008587	55845.5492586	56994.4084012	53373.3153769	58860.6725347	60522.36228123429	56677.12359873011	62504.14816459794	60435.62163161282	56595.89394518841	62414.567219448436	
220.0	245.0	25472.6783049	22642.8498184	28087.8248499	28079.8426686	26853.3856102	28771.9834324	28754.3011263	27317.1634821	30055.2159308	30347.28940869702	28830.534339008336	31720.274893366317	30301.316299971786	28786.858962538172	31672.221848930356	
245.0	272.0	13276.7446375	11783.0181543	14662.5073654	14640.9165948	13986.048633	15005.2403103	14901.0783626	14263.7454863	15698.1515505	15646.13228073	14976.932760615	16483.059128025	15621.347242584096	14953.20780142891	16456.948314060297	
272.0	300.0	7001.28460508	6206.22126558	7738.08768829	7738.87318843	7383.52547809	7937.58783137	7920.30665526	7537.60512532	8486.42401721	8282.264669405384	7882.073679547125	8874.253594796497	8268.568288321589	7869.039094303258	8859.578241626783	
300.0	330.0	3747.4961158	3318.77104838	4143.63635286	4118.19283985	3924.53633846	4221.56287662	4181.22668744	3984.01068588	4427.5658667	4353.911349631272	4148.550327206844	4610.424336994709	4346.686469137694	4141.666222793877	4602.7737988499	
330.0	362.0	2010.85787781	1777.8928776	2226.68049839	2225.60803578	2117.08747812	2273.1957616	2307.28628427	2136.04161159	2373.6288983	2397.2704493565298	2219.3472344420097	2466.2004253337	2393.22649383551	2215.6034175922296	2462.0401918362045	
362.0	395.0	1081.20706044	955.29953419	1197.24877605	1196.55370688	1142.52210917	1220.38163233	1208.8045359	1147.25972812	1244.2223061	1253.16766236753	1189.364160142004	1289.88526473387	1251.1043218114419	1187.4058720523303	1287.7614686454856	
395.0	430.0	589.168417133	519.92291909	652.947403369	654.427300354	621.741156415	669.796343241	660.995932625	623.89559952	683.112974374	683.1392963679376	644.79610210392	705.997259015529	682.0718912173627	643.7886081943826	704.8941382983172	
430.0	468.0	316.773385162	279.432527588	351.131948229	350.652890064	334.658661726	358.012923823	352.574509845	334.883061562	363.276437158	363.57483455216396	345.3314130827344	374.6106619973296	363.02685456152693	344.8109295769361	374.0460488075672	
468.0	507.0	170.417121596	150.03266121	189.155553966	188.424310163	179.521772952	192.984320035	190.18515203	182.371469367	198.678804399	195.681502923667	187.6420048317063	204.4206218461311	195.4272148106177	187.3981640464275	204.15497724804206	
507.0	548.0	91.7563826007	80.6948935973	101.901152836	102.034247526	96.9165046076	103.899944665	102.250362983	96.3962103367	105.207886852	104.97022263834779	98.9603495316562	108.00641664226319	104.85665535447536	98.85328432949791	107.88956450009793	
548.0	592.0	48.8183753992	42.8947686975	54.2049281487	54.1525491559	51.7798350912	55.3185425211	54.3884490496	51.6707574347	56.2167238991	55.71008836150528	52.92635684036321	57.582790289848134	55.654333705073086	52.87338814243738	57.525161433326055	
592.0	638.0	25.7226497434	22.5666587941	28.6071447942	28.5914185684	27.2201933108	29.076879475	28.5625729204	26.9697826169	29.3136619623	29.22236835486124	27.592784595350388	29.990807553629125	29.204867078453514	27.576259276656234	29.972846058985258	
638.0	686.0	13.4225220512	11.7639444809	14.9316397879	14.8651141867	14.2026544711	15.1747760093	14.8402104142	14.070068167	15.2108168663	15.16372700122956	14.3767956530406	15.542412673985341	15.157490160313955	14.370882476988506	15.53602007965253	
686.0	737.0	6.95062179561	6.08104515212	7.74375339836	7.70753034225	7.34663365126	7.88835977838	7.67818488724	7.26335478641	7.89876552796	7.835587677428419	7.412253559531405	8.06069022128318	7.833944554692462	7.410699209959971	8.058999894543776	
737.0	790.0	3.53367341623	3.08615491699	3.94135795207	3.92508003529	3.75731936244	4.02285892989	3.88223182805	3.69310337273	4.00664409711	3.9567706791485606	3.7640109574864162	4.083571663774512	3.955808392519392	3.7630955500215557	4.0825785391458815	
790.0	846.0	1.76349752436	1.53857256095	1.96705937886	1.97878822471	1.88128495641	2.01519574908	1.96614135197	1.85071018415	2.00846082722	2.00153189630546	1.8840229674647	2.04461312210996	2.001473251420898	1.8839677655917533	2.044553214945482	
846.0	905.0	0.862821569525	0.75090959779	0.964479514931	0.952072219303	0.907861742614	0.973116088744	0.941333912376	0.892677139794	0.97027446479	0.9571483221039166	0.9076741157425391	0.9865750757984719	0.9571454506589504	0.9076713927201919	0.9865721160732446	
905.0	967.0	0.410037722661	0.356226695877	0.458781744241	0.462150433741	0.440359663748	0.471919338126	0.456228289204	0.431245230022	0.466718699929	0.4633910733445028	0.4380157801333454	0.4740461835178853	0.46367235172602295	0.4382816557118864	0.4743339295512807	
967.0	1032.0	0.188866083767	0.163728754118	0.211619510586	0.209389958472	0.200788255227	0.215254590179	0.206258831549	0.196271075325	0.213191806386	0.20931146225592517	0.19917588723980997	0.21634704512051278	0.20942072283922275	0.19927985705294915	0.21645997827806568	
1032.0	1101.0	0.0834475287804	0.0722363341961	0.0935122855958	0.0930384804775	0.0889743247212	0.0949975487693	0.0915392016174	0.0866147684	0.0937661655087	0.0928207504400436	0.0878273751576	0.0950788918258218	0.09266294588222049	0.08767805983709456	0.09491724820182872	
1101.0	1172.0	0.035589886596	0.0307029393758	0.0397938085438	0.0401315329072	0.0384781881831	0.0408385707909	0.0395393163825	0.037522116665	0.0403574024168	0.04006518929038726	0.03802116081664451	0.04089415586894344	0.04002216729012724	0.037980333694159596	0.04085024372437137	
1172.0	1248.0	0.0145162491415	0.012480626067	0.0163665196314	0.0164734982912	0.0157937276897	0.0166128965493	0.0161490866755	0.015354428671	0.0164400253105	0.0163525651676113	0.0155478944722546	0.0166471696294123	0.016331573379705637	0.015527935640120566	0.016625799657759024	

# yb0_ys2
133.0	153.0	28129.7891036	24506.7113052	32065.1111877	34086.8981435	31366.4484991	35785.5192749	36154.6964193	32619.8385463	39108.7069866	39177.229039953476	35346.857048770675	42378.194890679755	39219.34456117143	35384.8549200981	42423.751450187236	
153.0	174.0	11581.0765546	10025.3965317	13228.8903764	14219.0456921	13049.2033745	14660.6691887	14726.7735445	13396.9580232	15825.8428079	15816.554786793	14388.332916916801	16996.9551756846	15842.826084293862	14412.231937891798	17025.187118231413	
174.0	196.0	4910.53220438	4239.28645453	5623.83213191	5833.77444715	5377.3439066	6073.12838369	6063.89982117	5452.11781542	6402.79494508	6466.542769295688	5814.138438363888	6827.940529433312	6480.866161529679	5827.0167550048645	6843.064417706008	
196.0	220.0	2067.20295295	1781.48105386	2370.32111112	2457.4375456	2291.94064147	2581.15049845	2506.47082187	2301.53888425	2666.46658439	2659.3655420040695	2441.93275618925	2829.12104603779	2666.335739089662	2448.333061943222	2836.5361722994553	
220.0	245.0	871.940886367	749.75850013	1005.45974799	1086.36595447	1003.8166072	1147.76184019	1125.63157627	1018.77606549	1210.17354176	1188.3292550682393	1075.5218923377931	1277.5802080360322	1191.8467096632414	1078.705437139113	1281.361845451819	
245.0	272.0	360.765218469	309.55518795	415.052431952	426.070392643	402.247776724	450.165466395	434.741371253	403.774437323	466.17733272	457.5652932437825	424.97259528245746	490.65164268779995	458.97688217343955	426.28363573890385	492.1653030054918	
272.0	300.0	146.614417983	125.624433799	168.745184006	180.868041326	169.251417764	189.333749384	180.680162533	168.048778357	191.978293339	189.6057625621302	176.35038800783582	201.4620210299466	190.16832285965202	176.87361960905505	202.05975884634245	
300.0	330.0	58.3238594683	49.8029932363	67.1903126946	68.5640041446	65.0660743618	73.5663316451	68.7327151875	64.6978256102	74.8398399738	72.00439243042501	67.77744210924553	78.40221635655288	72.19520407036565	67.95705233083503	78.60998222989775	
330.0	362.0	22.7901184803	19.3947124073	26.3460832932	28.3507072897	26.1786527687	29.4918542486	28.2272245997	25.8224956205	29.6136874135	29.43534981256716	26.927698433057397	30.881153234797797	29.497782189519615	26.984812081433912	30.946652160808803	
362.0	395.0	8.63416863892	7.33662015554	10.004221506	10.1459467971	9.40262295762	10.8100596314	10.0131721149	9.23538419221	10.7623794089	10.405688461804079	9.597411252544632	11.184264681728878	10.41607333888896	9.606989468974671	11.195426577881245	
395.0	430.0	3.16031939602	2.67524817262	3.67458110743	3.78526856127	3.54444927471	3.95297903962	3.7075376689	3.44630876293	3.90232113084	3.84360430134863	3.572788294529531	4.045536316341828	3.8423689669261765	3.5716400003716693	4.044236080969755	
430.0	468.0	1.07389820045	0.905488763093	1.25299296364	1.3807453662	1.28456726147	1.47708555317	1.35134068412	1.2518363	1.47215497618	1.396745731106432	1.29389799968	1.521619383379648	1.3937614441773498	1.2911334572138837	1.518368291405119	
468.0	507.0	0.335273557927	0.280952793527	0.390574400431	0.426422248324	0.38355227369	0.43154176101	0.409280379071	0.365249574855	0.41607807197	0.421968070822201	0.3765723116755049	0.42897649220107	0.41990397180696715	0.374730270555713	0.42687811079181925	
507.0	548.0	0.0975264254133	0.0822012091395	0.113211958642	0.137463168041	0.127034396319	0.144677445019	0.13266475371	0.121266537853	0.139966614617	0.136392633289251	0.1246741275666693	0.1438996764877377	0.1353567176001558	0.1237272151003877	0.14280674405484567	

# yb1_ys0
133.0	153.0	712259.336413	654136.953431	758932.266557	741529.252483	721279.558835	744194.318972	775200.190424	744756.532237	809361.22523	845123.2476002448	811933.5714447774	882365.607745746	844950.3353837858	811767.4498360598	882185.0757424013	
153.0	174.0	338948.438441	310258.374206	361453.701028	348498.354313	341477.224117	350975.60235	366460.55155	355484.932637	373300.571459	394897.8903502799	383070.56340963114	402268.69580421835	394739.5757860385	382916.9904207602	402107.4262840704	
174.0	196.0	167175.139568	152580.699634	178562.103779	173303.051588	169659.373918	173621.969964	183094.817481	174502.565771	188258.004637	195728.359887189	186543.24280919897	201247.806956953	195601.5083371461	186422.34413353432	201117.37825326418	
196.0	220.0	83764.943078	76231.4540405	89675.9638241	86667.09207	84823.1915769	87060.2818454	88943.252356	86102.2442941	91088.6411437	94413.262375894	91397.53231818716	96690.59257403757	94330.31088357055	91317.23044629241	96605.64021940202	
220.0	245.0	42352.2302721	38462.1245239	45388.6986662	44183.3744442	43127.0380602	44340.4865121	46272.2281269	43900.6285828	48087.9990807	48817.200673879495	46315.163154853995	50732.83903013849	48762.193452160165	46262.97522901111	50675.67326711933	
245.0	272.0	21689.5047887	19655.944764	23303.9543088	22517.9938693	22043.5264288	22639.1128698	23077.125161	22428.553133	23631.8824827	24242.5199816305	23561.1950662165	24825.292548076348	24209.334396027647	23528.942146290356	24791.309205107285	
272.0	300.0	11105.647408	10037.8785307	11941.5709474	11584.5860893	11285.0423055	11638.0391998	12050.2537494	11547.5657395	12367.2221621	12605.770447247342	12079.90852009095	12937.351103772811	12586.170995355962	12061.126678323913	12917.236110276666	
300.0	330.0	5737.24733221	5173.94022529	6179.26981527	6003.00190439	5848.05556173	6032.9734284	6152.5238986	5929.88747982	6284.98584953	6407.853640391901	6175.977810232531	6545.812762285496	6396.818675637782	6165.342158845529	6534.540218127565	
330.0	362.0	2934.78391765	2641.10731433	3165.07796511	3049.95804353	2969.68388117	3076.74905291	3095.31266437	2987.59336261	3150.31161425	3212.9345456160604	3101.12191038918	3270.0234555915	3207.1535124881334	3095.542061735817	3264.1397023878544	
362.0	395.0	1502.04905738	1349.00539504	1621.98021829	1578.3128635	1531.04632686	1586.15579099	1619.52827633	1558.39085418	1657.43575963	1675.240049035752	1611.999499563792	1714.451549761272	1672.4656839905438	1609.3298671925643	1711.6122465497122	
395.0	430.0	770.093262396	690.284349437	832.595225511	811.550121092	787.435422242	816.08948199	828.250547156	795.130012097	842.769565038	853.5950138989737	819.4609904671681	868.5583137281627	852.2322494592839	818.1527209958873	867.1716603802957	
430.0	468.0	386.667094996	345.845219968	418.703328995	407.631297361	394.859942295	410.315332886	415.456699512	396.821657421	422.199224818	427.0063957584336	407.8532994973038	433.9363632679404	426.43215755741767	407.3048183801398	433.35280564661764	
468.0	507.0	190.956572359	170.569383252	206.826567336	200.34914628	194.464345037	201.299534539	202.648008948	194.52408375	205.206987059	207.6736795699104	199.34828102699998	210.2961203380632	207.53362444040846	199.21384054627538	210.1542966345072	
507.0	548.0	94.3171596287	84.0706938901	102.309976202	99.7870996042	96.7099990031	100.231786508	101.014212662	96.9341988147	102.519710821	103.287032446895	99.11521828803075	104.8264043144725	103.28827189128435	99.11640767065019	104.82766223132427	
548.0	592.0	45.4591290865	40.4420922571	49.37059565	48.0521867714	46.5907033759	48.4856716071	48.4596480951	46.5561960812	49.6285016819	49.43853298662102	47.49663124204024	50.630997415874376	49.49499179129174	47.55087239491865	50.68881801492331	
592.0	638.0	21.2567784015	18.877305088	23.1060795083	22.4956723895	21.9443115073	22.6068435947	22.7642776314	21.9717086128	22.9454712319	23.185416767580897	22.3781852221368	23.36996244969015	23.240876284488948	22.43171384118815	23.425863399869808	
638.0	686.0	9.71338567577	8.60985612115	10.5686701273	10.2398235069	9.94628123211	10.3498350917	10.3456534586	9.91047806092	10.5087703309	10.517391306012758	10.07499199673127	10.68321591839294	10.563162992976524	10.118838361901044	10.729709274069783	
686.0	737.0	4.28320595515	3.78854090267	4.67757317284	4.57913760811	4.42345562905	4.59671291133	4.59906362823	4.39204720563	4.65029452431	4.668969395379096	4.458806323155576	4.720979001079512	4.697566832925793	4.486116511884903	4.749894997461124	
737.0	790.0	1.80737913781	1.59483979693	1.97118164058	1.92165436023	1.86117360433	1.93378023228	1.92354651406	1.84146526815	1.96237343801	1.9497067466512161	1.86650919579684	1.989061716766936	1.9664976211533765	1.8825835729910425	2.0061915162717328	
790.0	846.0	0.727775514968	0.640809236138	0.794729519097	0.777802453306	0.755247786426	0.783506533807	0.778147015256	0.748459949368	0.78894852934	0.7877960382451744	0.7577408527401631	0.798731491103816	0.7976813029330748	0.7672489849603467	0.8087539738541867	
846.0	905.0	0.272957941	0.239635779886	0.298649047937	0.289085149161	0.279336339916	0.289755644322	0.290062598449	0.275624510527	0.294163884767	0.2933112995516288	0.27871150504490244	0.2974585202763904	0.297754965739836	0.2829339843463327	0.30196501685857774	
905.0	967.0	0.0941463948308	0.082407680316	0.10319078995	0.100201625694	0.0976370200057	0.101216039012	0.0998117128049	0.0963161882481	0.10158042882	0.100809829932949	0.09727935013058099	0.1025962331082	0.10278902932402259	0.0991892356116947	0.1046105049528133	
967.0	1032.0	0.0288489550508	0.0252220665595	0.0315660432429	0.0312537149151	0.0304984291372	0.0316786835277	0.0308566959245	0.0297630656592	0.0316018717128	0.0311220635094507	0.030019028023869118	0.03187364780953008	0.031913341974178486	0.030782261811375992	0.032684035305087386	

# yb1_ys1
133.0	153.0	165236.7999	148532.847995	180048.578397	177944.612045	171922.374005	181062.009688	182764.825603	174490.719322	188791.381061	199396.424732873	190369.374780302	205971.396737551	199040.50211472483	190029.56544631915	205603.73779437447	
153.0	174.0	71294.1446275	63933.3420766	77712.1220892	77605.2690099	74619.877834	78991.5581867	79703.9980959	75574.4750045	82969.0529476	86048.43634433362	81590.2032148582	89573.38956222894	85866.36645787265	81417.56650387587	89383.86122725422	
174.0	196.0	31814.7582672	28482.0124916	34771.3460637	34484.9030925	33276.9795859	35051.1788152	35296.0948832	33727.7828519	36335.0647979	37812.706448372155	36132.57376924047	38925.75491799026	37716.45042283718	36040.59468945349	38826.66551627102	
196.0	220.0	14212.0675533	12666.0729396	15580.2137066	15453.4552477	14889.9019678	15767.2747859	15755.8358501	15020.4585308	16300.3796809	16765.784928091412	15983.269922624282	17345.23401844569	16716.003959482925	15935.812397570025	17293.732549598124	
220.0	245.0	6270.66561471	5575.59823689	6880.74617812	6769.44751449	6496.66662855	6863.48143956	6833.41901439	6522.98105674	6999.5500223	7235.907394337571	6907.1846409819855	7411.82351861347	7210.680850388691	6883.104123168129	7385.983678280527	
245.0	272.0	2757.20586954	2444.53903115	3033.69635892	3033.95751314	2908.49217842	3084.66975537	3082.19149935	2923.08750853	3228.15887472	3248.0134020150304	3080.3496164889143	3401.833822179936	3234.932352839755	3067.943816443467	3388.1332766444884	
272.0	300.0	1198.79612276	1059.21399083	1323.34308433	1309.05871931	1255.88491497	1338.88641301	1320.32244067	1247.77543088	1351.28747846	1387.262788411969	1311.037645225616	1419.7977536179221	1380.8258890737375	1304.954430551769	1413.209892041135	
300.0	330.0	512.058314065	451.874412515	565.248569606	559.858894604	534.682340635	568.833706636	559.445034013	529.916902649	569.759552304	584.9557275639929	554.0811134097944	595.7405878890625	581.944258487348	551.2285930217381	592.673596194492	
330.0	362.0	213.547645804	188.057571523	236.033359262	232.919721551	222.423560822	237.35457274	232.714607258	220.596781981	238.518310807	242.39553491993283	229.7736081114096	248.4406725365712	240.9957734244307	228.44673445664864	247.00600218487426	
362.0	395.0	87.6143029977	76.9363860984	97.0808661656	96.4796733631	92.1096935223	97.7870223251	96.4645956696	91.0917463834	98.3746091412	100.1784826028796	94.5987786191609	102.16203159313619	99.53585767267865	93.9919463740747	101.50668259287254	
395.0	430.0	35.2470903519	30.8693014322	39.1362580797	38.89473979	37.1782541013	39.2639309131	38.6493494667	36.7024570158	39.3476252616	39.98275202330115	37.9686917828451	40.7051183331252	39.706974989495635	37.7068065281421	40.4243588499343	
430.0	468.0	13.3252002652	11.6553429629	14.7912902964	14.6888526021	13.992685506	14.9727095003	14.538802663	13.7782868061	14.8219414144	15.0098598692812	14.22470329861764	15.302172316226558	14.89612415710771	14.116917031842696	15.186221635717583	
468.0	507.0	4.83421399893	4.21470383078	5.38076428937	5.42597263334	5.11529797986	5.49004053174	5.40281550296	5.01727124417	5.52047589746	5.561117997196729	5.164277291624181	5.682225841255579	5.516426628524057	5.122775093597772	5.636561201504912	
507.0	548.0	1.66541047691	1.44266673914	1.87985168	1.85000561313	1.758674132	1.89239414129	1.82339955785	1.72363549259	1.87810231975	1.87336070573509	1.770863105086966	1.92956232331115	1.8564993353670507	1.7549242746233202	1.9121951046639556	
548.0	592.0	0.520174275879	0.449722959854	0.583507565284	0.60126545386	0.5805075785	0.62224398107	0.590964635652	0.567053309499	0.612376696494	0.6057387515432999	0.581229642236475	0.6276861139063499	0.6002726861971235	0.5759847421908615	0.6220219999516817	
592.0	638.0	0.146458242902	0.125609667063	0.165238847926	0.168605549588	0.160855095578	0.172366144334	0.1648167276	0.156570833868	0.16959847508	0.16854158564375998	0.1601093347134168	0.173431400616808	0.16691871556975477	0.15856765794039476	0.1717614470034088	
638.0	686.0	0.0361700241821	0.0307736954352	0.0413416105938	0.0432985625746	0.0421686197605	0.0470142775095	0.0420905999844	0.0408879644655	0.0457979368484	0.042978711644070834	0.04175070051572204	0.04676427331590124	0.04256263043877342	0.041346507808959286	0.04631154370950267	

# yb2_ys0
133.0	153.0	128183.26364	117294.986933	136502.726866	131338.445708	128067.920915	131338.445708	136577.100573	132368.161882	141500.457652	148746.1202340543	144162.16510568617	154108.1484287932	148754.74750902786	144170.5265112623	154117.08670140206	
153.0	174.0	49223.352101	44988.0771892	52427.2408964	51063.5891398	50038.9061692	51403.9133094	52847.3435841	51038.2531326	54077.7607086	57117.40894569528	55162.14398571408	58447.243773854876	57093.16831733873	55138.73317180654	58422.43876359725	
174.0	196.0	19073.8495764	17339.0233229	20367.840656	19898.0782458	19378.3967583	19905.6808211	20789.4443131	19691.0515494	21080.2152895	22296.679025799753	21118.652786731498	22608.53089798875	22280.105904279877	21102.95529211512	22591.725976972273	
196.0	220.0	6979.37704356	6343.58339465	7428.3044035	7075.64825959	6882.73894882	7087.70344091	7266.44021531	7048.85562901	7321.10916574	7733.672321154433	7502.097045955343	7791.856485097082	7723.283679125426	7492.01947899351	7781.389684280651	
220.0	245.0	2486.53677316	2246.8962116	2661.05377952	2556.84253718	2515.39284923	2562.63643078	2595.37377937	2529.15071634	2680.89820314	2743.31008479409	2673.31230717138	2833.70940071898	2738.4769210867	2668.6024655486053	2828.716971496793	
245.0	272.0	824.137749571	744.15455387	885.009904202	867.400927224	848.950825147	875.885933813	881.224208584	855.734357535	912.898192072	926.0785208009256	899.2912363335314	959.3647100484648	923.5555124788556	896.8412072892644	956.7510168324087	
272.0	300.0	257.609965488	231.370931113	276.05892848	266.299268785	258.600202303	266.362875033	267.606403758	258.462092755	268.848439912	279.8092557693648	270.247964184628	281.10792877198725	278.9408677440846	269.40924962778104	280.23551031504337	
300.0	330.0	71.286812295	64.054113585	75.9598524949	75.3618771233	72.9827527273	75.5404401699	75.7624165927	73.2728919817	76.4039825216	78.8989806396378	76.30638970974239	79.56710739799425	78.56329703660839	75.98173654408332	79.22858118285875	
330.0	362.0	17.3331270696	15.5495142943	18.5881240029	18.1892743948	17.7821885734	18.3412857298	18.2354880065	17.5941276451	18.697096565	18.91567170914245	18.25038860626223	19.3944982668745	18.830948415557202	18.168645115694783	19.307630309137167	
362.0	395.0	3.4893748356	3.1286923914	3.70405717125	3.55983861331	3.45692221426	3.62797591059	3.56290748114	3.48085774118	3.64329706346	3.683333754002532	3.598510732831884	3.7664405042049482	3.6636010300822144	3.579232431282884	3.746262552491771	
395.0	430.0	0.544817877515	0.484823625156	0.578211584432	0.551150189847	0.500926710641	0.551878703351	0.551687624474	0.515210823947	0.559663409003	0.568514097020457	0.5309247540773835	0.5767331429775915	0.5654044954639842	0.5280207549500064	0.573578585705447	


###################################################################
# NNLO LC and FC coefficients of d3sig/dp_T,avg/dy_b/dy^* (fb/GeV) 
###################################################################
LOWER_X 	 UPPER_X 	 Y_NNLO_only_FC 	 Y_NNLO_only_LC 
# yb0_ys0
133.0	153.0	108948.876593	37987.835519	
153.0	174.0	54701.4670025	16791.0461789	
174.0	196.0	22353.2279807	10377.8069998	
196.0	220.0	11853.4442177	5976.33854602	
220.0	245.0	7225.55907086	3067.02083894	
245.0	272.0	3576.0101635	2068.8336958	
272.0	300.0	1983.04501078	1290.00499183	
300.0	330.0	1283.34587795	729.427366726	
330.0	362.0	654.82466046	499.234177001	
362.0	395.0	533.645813737	277.803485197	
395.0	430.0	242.90163667	172.228286822	
430.0	468.0	175.312583558	113.877730133	
468.0	507.0	96.8556510182	65.6874828725	
507.0	548.0	52.9905667348	41.7890824315	
548.0	592.0	33.4285052409	26.4373381354	
592.0	638.0	19.270104564	16.8457090637	
638.0	686.0	10.7028181705	9.5382872895	
686.0	737.0	7.09545855397	6.51418246015	
737.0	790.0	4.30865396095	3.88185634534	
790.0	846.0	2.58475498031	2.49583282975	
846.0	905.0	1.57434097842	1.47545853839	
905.0	967.0	0.918989200609	0.90075281206	
967.0	1032.0	0.53816999694	0.528674967499	
1032.0	1101.0	0.304155298157	0.317212427659	
1101.0	1172.0	0.178367462582	0.185820809384	
1172.0	1248.0	0.0982260715717	0.109822700697	
1248.0	1327.0	0.0564331307959	0.0619602560657	
1327.0	1410.0	0.0313867572025	0.0354822617599	
1410.0	1497.0	0.0163264338596	0.0192309245758	
1497.0	1588.0	0.00892790167988	0.0100916548839	
1588.0	1784.0	0.0033747186878	0.00401386845105	

# yb0_ys1
133.0	153.0	63273.3579424	42164.1492781	
153.0	174.0	33524.468815	18643.6530666	
174.0	196.0	14071.7216302	9486.56094364	
196.0	220.0	7313.03269144	4841.54346299	
220.0	245.0	3281.62282141	2607.1643637	
245.0	272.0	1624.33372514	1364.17195725	
272.0	300.0	919.022050176	737.588583354	
300.0	330.0	433.73057164	370.696724055	
330.0	362.0	296.428406463	214.750157977	
362.0	395.0	127.597475461	115.346646438	
395.0	430.0	71.8275154922	65.2588832206	
430.0	468.0	35.8011246836	33.8795049021	
468.0	507.0	19.7680304341	18.0071885666	
507.0	548.0	10.4939803825	10.2778649251	
548.0	592.0	5.57007365044	5.3341737567	
592.0	638.0	2.83992317701	2.86876882499	
638.0	686.0	1.41768836307	1.44259213558	
686.0	737.0	0.727563091634	0.756908546643	
737.0	790.0	0.348558411818	0.391406619063	
790.0	846.0	0.202643827615	0.215290700353	
846.0	905.0	0.0785123428509	0.0892506497775	
905.0	967.0	0.0461905665431	0.0521127110798	
967.0	1032.0	0.0173927477825	0.0205238747052	
1032.0	1101.0	0.00809167283701	0.00959095169708	
1101.0	1172.0	0.00394942978646	0.00454164631116	
1172.0	1248.0	0.001632837534	0.00195724914971	

# yb0_ys2
133.0	153.0	8024.90731572	5957.10903986	
153.0	174.0	3145.69698988	2637.96913751	
174.0	196.0	1153.36761679	923.242242773	
196.0	220.0	439.267868915	390.234592643	
220.0	245.0	253.690689899	214.425068106	
245.0	272.0	73.9761527845	65.3051741738	
272.0	300.0	34.0657445501	34.2536233428	
300.0	330.0	10.4088557192	10.2401446763	
330.0	362.0	5.43710611942	5.56058880941	
362.0	395.0	1.379003476	1.51177815816	
395.0	430.0	0.547218272882	0.624949165248	
430.0	468.0	0.277442483669	0.306847165748	
468.0	507.0	0.0740068211438	0.0911486903969	
507.0	548.0	0.0351383282967	0.0399367426277	

# yb1_ys0
133.0	153.0	62940.8540109	29269.9160701	
153.0	174.0	27512.1131089	9549.91587196	
174.0	196.0	15919.6779127	6127.91201958	
196.0	220.0	5178.30927803	2902.14899198	
220.0	245.0	3919.99785484	1831.14417207	
245.0	272.0	1387.62037229	828.489080606	
272.0	300.0	944.606341359	478.938681307	
300.0	330.0	415.276566385	265.754572184	
330.0	362.0	160.528746723	115.174125882	
362.0	395.0	117.479218943	76.2638061142	
395.0	430.0	58.1572847601	41.4568586961	
430.0	468.0	28.7896045157	20.9642023641	
468.0	507.0	11.6914365885	9.39257392101	
507.0	548.0	6.69705303368	5.46993997547	
548.0	592.0	3.00051900866	2.5930576849	
592.0	638.0	1.50749922992	1.23889398809	
638.0	686.0	0.632267782801	0.526437831096	
686.0	737.0	0.315857673076	0.295931652951	
737.0	790.0	0.11616737625	0.114275222417	
790.0	846.0	0.050371500288	0.0500269383378	
846.0	905.0	0.0171046574487	0.0161272081611	
905.0	967.0	0.00566531797409	0.00605523086358	
967.0	1032.0	0.00200774087371	0.00240475986424	

# yb1_ys1
133.0	153.0	17528.0257026	12707.8121444	
153.0	174.0	8409.8534684	6311.1243824	
174.0	196.0	3481.336616	2670.1448253	
196.0	220.0	1543.76829682	1241.38769446	
220.0	245.0	562.753399681	498.781899785	
245.0	272.0	324.985629818	276.751643606	
272.0	300.0	121.526317915	110.262596545	
300.0	330.0	47.3867199477	47.8005805394	
330.0	362.0	19.1669614534	19.3720757471	
362.0	395.0	8.85029267188	8.86537036539	
395.0	430.0	3.40225911481	3.64764943809	
430.0	468.0	1.21360239776	1.36365233684	
468.0	507.0	0.568601504032	0.591758634415	
507.0	548.0	0.157989080944	0.184595136218	
548.0	592.0	0.0707903597725	0.081091177981	
592.0	638.0	0.0183584846989	0.0221473066863	
638.0	686.0	0.00592057580236	0.00712853839254	

# yb2_ys0
133.0	153.0	8393.83693217	3155.18206746	
153.0	174.0	3623.99148311	1840.23703877	
174.0	196.0	1715.59473671	824.228669372	
196.0	220.0	287.063171746	96.2712160322	
220.0	245.0	108.837006211	70.3057640237	
245.0	272.0	57.0864590128	43.2631776531	
272.0	300.0	9.99643826951	8.68930329715	
300.0	330.0	4.47560429772	4.07506482832	
330.0	362.0	0.902360936969	0.856147325222	
362.0	395.0	0.0735326455362	0.0704637777135	
395.0	430.0	0.00686974695927	0.00633231233228	


#################################################################
# Channel breakdown of FC NNLO d3sig/dp_T,avg/dy_b/dy^* (fb/GeV) 
#################################################################
LOWER_X 	 UPPER_X 	 Y_CENTRAL_gg 	 Y_LOWER_gg 	 Y_UPPER_gg 	 Y_CENTRAL_qg 	 Y_LOWER_qg 	 Y_UPPER_qg 	 Y_CENTRAL_qqb 	 Y_LOWER_qqb 	 Y_UPPER_qqb 	 Y_CENTRAL_qq 	 Y_LOWER_qq 	 Y_UPPER_qq 
# yb0_ys0
133.0	153.0	629583.938475	590204.197744	669363.780574	505129.8870832	468118.9814593999	553766.6402452	48029.0132537	42345.717021699995	55657.2104659	48216.743823799996	38439.146154199996	60448.073928	
153.0	174.0	296133.905409	281345.988325	321756.0009	263656.8479097	245054.4778101	285115.8939617	26331.5832133	23381.8716602	30204.4446479	26221.105172810003	21512.57837663	32748.23238247	
174.0	196.0	147542.625274	137226.906629	155655.760001	139081.49781079998	129793.2186673	149320.9543482	14730.40017955	13167.53036125	16562.25884274	15315.52425928	12516.80229262	18700.48188333	
196.0	220.0	74488.8610227	69401.76041	79410.0528113	76945.1998452	72388.0553517	81518.41633169999	8443.09676995	7613.09281066	9427.54472872	9212.910758459999	7576.26644355	11456.386460509999	
220.0	245.0	37298.3341365	34979.332568	39758.6071698	42891.19541878	40504.23721418	45879.75452021	5097.90634738	4557.801270219999	5581.8080951	5550.404937531	4649.191700234	6724.908507651	
245.0	272.0	19962.8097208	18527.6902313	21348.8838731	24983.86107973	23356.30875035	26449.05874539	2992.1325220500003	2714.55927584	3264.85893331	3551.041512724	2914.09746453	4226.704604368	
272.0	300.0	10412.3974231	9615.23704307	11133.4781509	14243.214794350002	13511.634936949999	14791.90072991	1812.575256976	1659.1961376630002	1971.12809212	2191.070190328	1850.9304304470002	2583.4444380209998	
300.0	330.0	5657.45404874	5394.0738833	6037.86700814	8537.327562741	8061.742398562001	8882.31028721	1104.880182843	1011.950050467	1199.006871752	1462.73726308	1242.408292067	1736.148361374	
330.0	362.0	3019.18080559	2825.33619411	3237.87741272	4955.182303671	4725.313494573	5105.160573039	674.614073483	623.7771099910001	727.016339408	927.797144038	796.3976968812	1076.2139274842	
362.0	395.0	1676.88155397	1530.76716369	1773.64810878	3018.081415173	2864.890227617	3101.5879906439995	421.65697313600003	389.606581009	450.098949945	625.5976625542	539.5112911872	725.450753558	
395.0	430.0	908.69825654	833.358885687	964.267591852	1799.578998505	1711.3950172309999	1828.631932813	260.530021444	242.020091631	278.160887044	416.78521966470004	359.1581953351	479.100243301	
430.0	468.0	494.016796484	454.124702797	528.26276193	1074.3727093477	1036.8339415728	1098.9290566119	161.64831466240003	150.2205491664	171.6922080958	272.9813015792	240.4118073292	311.3109490895	
468.0	507.0	272.55601855	247.111190305	290.553842561	645.623765762	619.0236985143999	662.1472166016999	99.1970323573	92.3758826216	104.5454012864	180.82649070208	159.70885632191002	206.31558568927	
507.0	548.0	148.514413148	135.539221465	159.162778559	389.16982993930003	375.3464429815	396.6666753918	61.294882850899995	57.252134179500004	64.77901898600001	123.35283024466	108.87793782819	139.32518713456	
548.0	592.0	81.2273909691	74.7658686312	88.2445933197	235.69844699200002	226.6900303248	239.4046697965	37.4687160922	35.0776405405	39.483555166900004	81.23585246107	72.62777525806	90.57641125017	
592.0	638.0	44.246637248	40.3101594837	47.632656059	139.51609174026	134.88010087828	143.21314870957002	22.9645200729	21.6501511663	24.0749321779	53.56131104977	47.933545289040005	59.362852182329995	
638.0	686.0	23.8581109723	21.9746604952	25.671767755	82.74292154945	79.91579240753	84.04556477387001	13.94855759375	13.114657231119999	14.72291060196	35.652315301079	32.143709079686	39.535671721662	
686.0	737.0	12.9180541604	11.8164725776	13.9982387516	48.955198121950005	47.48595497808	50.008819125929996	8.34834571262	7.85626410775	8.67923670381	23.390668513879998	21.199760091398	25.660965281221998	
737.0	790.0	6.9042674627	6.27924406552	7.51242468499	28.675404373779998	27.74789046152	29.253020730430002	5.0099680758	4.70773800998	5.226789295610001	15.250404007008	13.847697250576	16.657594154779	
790.0	846.0	3.69592379089	3.37712236399	3.97676773706	16.705464523117	16.130481244412	17.145439730732	2.95462324468	2.77831735931	3.0825714595	9.891054737087	9.031148244602	10.716117775459	
846.0	905.0	1.93390126051	1.75589357158	2.07917576345	9.551389671968998	9.247209145492	9.764488890523001	1.711232342393	1.610005430643	1.7858485584069999	6.2947149726016995	5.7652907193968	6.829035356081301	
905.0	967.0	1.00009196338	0.910972094591	1.08059231928	5.4124847000109995	5.242365505533	5.577499866687	0.9952071719860001	0.937140686615	1.03277523844	3.9545935600231	3.6431383579215	4.265201245101999	
967.0	1032.0	0.507422872992	0.463420884856	0.549675413418	3.010604908286	2.9118933116159997	3.077822248117	0.566350000663	0.53440804165	0.588486568868	2.4664238380925	2.2596595533752	2.6472616360399	
1032.0	1101.0	0.25535258202	0.232050645364	0.274359344594	1.6466820045673	1.5921092322084	1.6893330241719	0.31836036993600003	0.30124717608	0.32991420751	1.510081904477	1.3899919690842	1.6147067144482001	
1101.0	1172.0	0.125088893459	0.112964708766	0.135306537143	0.8939694123144	0.8620861820094	0.9151442768213	0.17889384872390002	0.1689973073985	0.1852865315962	0.9046909121322	0.8347027901604901	0.96747520318942	
1172.0	1248.0	0.0608970394102	0.0548586680179	0.0655183628079	0.47216207007589994	0.4561946666199	0.4855268588704	0.0977594170812	0.0917999033046	0.1007574716246	0.53195111161538	0.49177994256614	0.5650841912681001	
1248.0	1327.0	0.028516753569	0.0256750584561	0.030745686552	0.24348113863673002	0.23458808304764	0.24984784879545002	0.053064846628600004	0.050075341917600005	0.055162070479	0.30730414174693	0.28455120805559997	0.32688858279127	
1327.0	1410.0	0.0131312499455	0.0118102664563	0.014129444499	0.12403419608050001	0.11930277756042999	0.12757841295636	0.028754172542699998	0.0271174538169	0.0297944329272	0.172484085573483	0.160048944928436	0.182087005373318	
1410.0	1497.0	0.0058000805709	0.00526039663596	0.00626487101718	0.06087472291838	0.058386747288579996	0.06252228441523	0.01526700760063	0.01435925845704	0.015702259463639998	0.09483258453325301	0.087918283298315	0.10015089781993	
1497.0	1588.0	0.00249064888411	0.00224402431334	0.0026889758631	0.029135330888405	0.027954893889467	0.030084204182464998	0.007979583799120001	0.00753358013126	0.00826210371141	0.050664887234665	0.046923128383958	0.053484283324326004	
1588.0	1784.0	0.000698105325677	0.000626413785897	0.000749446534927	0.009467307018276	0.009086217549384	0.00981144182855	0.00304799920179	0.0028718037783	0.00316224212965	0.0193081016736188	0.0179183322353392	0.0204232571409705	

# yb0_ys1
133.0	153.0	197768.562784	186329.44105	206722.753288	239145.92608260002	221645.56823550002	256971.54298740003	26086.3078734	23538.3307579	29294.1042785	36287.53512482	30151.4463349	44193.402326669995	
153.0	174.0	83417.5735128	79489.0037833	88711.0954784	114723.9855399	107056.0423158	122470.13076180001	13156.49748889	11884.28530164	14652.777096900001	19508.89588231	16810.17217025	23004.59956252	
174.0	196.0	37206.0706926	35254.8255383	39440.8156669	56824.23980671	53376.106156309994	59175.806390590005	6945.34954482	6352.331252649999	7653.10639831	10821.846594797	9452.677931501	12774.694439653	
196.0	220.0	17085.1517169	15950.7464716	18202.8307536	29268.79811478	27623.414194539997	30845.82351415	3744.9751997800004	3420.27607565	4079.52937952	6428.311766827001	5604.62097453	7673.212898084	
220.0	245.0	7907.44515893	7503.67273475	8349.77699298	15104.117542799999	14474.05905455	15766.470593369999	2013.91457523	1846.094138669	2182.37295801	3856.100273073	3336.389086275	4501.527791717	
245.0	272.0	3740.5437373	3529.20110206	3963.2912555	8012.5627273380005	7587.62368258	8277.877384477	1077.2126068809998	995.1915626560001	1166.946311096	2299.8948809510002	1967.407908131	2644.4586554549996	
272.0	300.0	1813.64104415	1692.00846578	1889.44181554	4229.33566275	4001.8122217770006	4379.557479846	589.2279136669999	547.96379027	628.3962605090001	1326.0629724086	1181.2963367364	1484.3350643766	
300.0	330.0	853.459344612	799.995906925	908.128589509	2241.761160586	2128.752181105	2302.021738622	327.28970609600003	303.02088298499996	347.847468015	816.0408183742	725.6164615188	899.277254829	
330.0	362.0	416.220875631	384.628738201	434.662435979	1205.9136704906	1140.9980265002	1232.8390461424	175.34219159920002	164.7823893578	186.6292863189	493.4126983603	436.8800833315	539.4392714943001	
362.0	395.0	198.227251182	185.748186114	209.144702532	631.9902485068001	604.199444735	654.3109358995	97.77043647420001	90.9009478742	102.6001469327	286.99815626966	259.00666060725	312.07312064497	
395.0	430.0	95.3137354482	90.3199449443	101.746074705	338.4342646693	324.2866291537	348.0436731328	53.404310776900004	49.6992270721	55.6564384862	172.57714752087998	156.12753377901	189.24282551926999	
430.0	468.0	45.7852767532	42.5276505386	48.4449422564	178.61626900035003	171.24124585109	183.12581836856998	28.530104846999997	26.7458766286	30.0321479156	101.37357214902	92.94741569707	109.47014043242001	
468.0	507.0	21.7706826694	20.4966049993	22.9422500341	93.76898771725	89.60701780024	97.56278935583	15.27693540056	14.38307147852	16.01831547961	59.524136089742	54.7230457358	64.78573228626	
507.0	548.0	10.238530805	9.53903573078	10.8434732692	48.809635727049994	46.77255657018	50.62742398965	8.29221740461	7.7752055231299995	8.6636828326	34.847721764663	32.092242102239	37.542575146444996	
548.0	592.0	4.80168831878	4.48711201902	5.093136555	25.059219326729	24.062798743531	25.80396836469	4.3263363027	4.0640256819200005	4.52877338322	20.333398751035	18.579639552341	21.850430176441	
592.0	638.0	2.20515263355	2.02589661175	2.32901286473	12.74127661729	12.193819520697	13.124802257044	2.2259745634400003	2.1016252149400003	2.31186068706	11.4338217159176	10.6202125666524	12.116743517652301	
638.0	686.0	0.995591379329	0.923221228005	1.05608806156	6.321067007192	6.078809383549	6.5505857664730005	1.1628602444	1.0995714176970002	1.220586269832	6.333050502069599	5.9052186151418	6.748995508332801	
686.0	737.0	0.44478685599	0.414371847841	0.4708027623	3.1230995247499997	3.003645107614	3.235217846597	0.6003878397119999	0.562526939422	0.623130873994	3.5413125086117	3.2861661000930003	3.732923454103	
737.0	790.0	0.192650605424	0.17952044132	0.206319038312	1.5145897343447	1.4481598075476998	1.5608238076082999	0.295738016528	0.279864724781	0.30429466271899996	1.9132834073674	1.7730736981089	2.0219878526631	
790.0	846.0	0.0828007141863	0.0775619482397	0.088587118648	0.7094172818613	0.6799782883501	0.7383528261908	0.1487959367432	0.1408932003428	0.1546212778833	1.01254925597872	0.94843870650757	1.06824869265591	
846.0	905.0	0.0338165801028	0.0314921962413	0.0361164397374	0.3239802561872	0.31055358474829	0.33550325501269995	0.074709473875	0.0706873095513	0.0768420023971	0.5128719313482499	0.48052145822054	0.53751048781499	
905.0	967.0	0.0135750832184	0.0126416428713	0.0146213730393	0.14552206529408	0.13941349745186	0.1501947231602	0.0368169762414	0.0348424383746	0.03795079273	0.26154909746988997	0.24462370791872	0.27186839857776	
967.0	1032.0	0.00515977897707	0.00477695980614	0.00549175428697	0.061813874379900005	0.05882663200430001	0.06374885675063	0.01704348135125	0.01617578591222	0.01765776898394	0.123302267139574	0.116220450893722	0.12842063510745802	
1032.0	1101.0	0.00191303933942	0.00173398878449	0.00198608789579	0.025206162954474	0.023957565076036	0.02625340396313	0.008217067283120001	0.00780345973384	0.008491782481569999	0.056877410163992004	0.053326765721914	0.059295912407328	
1101.0	1172.0	0.000630127413451	0.000584906143807	0.000687940714025	0.009796526172231	0.009320330469469	0.010116858134066	0.00380292101191	0.0035669713912200003	0.00392792290644	0.025241705581701	0.023744165437695	0.026155413718101	
1172.0	1248.0	0.000207558865875	0.000192920959495	0.000223763711372	0.003605005334666	0.0034362354322570003	0.0037571682520480005	0.001669362791831	0.001561187437416	0.001707513224905	0.0110044499707647	0.010205710625309	0.0114494760252158	

# yb0_ys2
133.0	153.0	7678.65535977	6973.39749164	8218.66995311	19262.389115029997	17615.078536499997	20506.97001489	2479.83194415	2234.60828665	2679.75698086	7214.677337702	6354.410313202	8318.927193854	
153.0	174.0	2640.16573689	2380.59408484	2870.61311391	7600.076551047	7029.629137792001	8161.678662634	1073.631374306	984.348004964	1168.8671083250001	3438.9667601040996	3071.5897663254	3993.1069290007	
174.0	196.0	906.509315188	825.705304345	994.792772502	3107.509660048	2871.775001723	3306.035141714	444.288717087	402.306408657	472.670651196	1594.1318683416	1438.8657965244	1842.9691788989999	
196.0	220.0	320.611855405	293.473577988	353.83684957	1278.4011246766	1173.6918354364	1360.1398466198998	190.31445163069998	171.6785277456	207.51806424400002	780.98510650195	699.11635337358	856.10166496237	
220.0	245.0	110.944729135	103.395666616	122.449344842	532.0245798417	482.7407191429	557.6307452927999	81.5586340381	72.7886409505	87.3783765132	406.53966331380997	360.79289505745004	441.83053241577	
245.0	272.0	37.1834977215	33.9124228061	41.08055939	197.85050085719	186.52998929493	212.29669229768	32.9282830928	30.1929254545	34.832441654600004	164.97902755095	154.78591924395	185.17163034742	
272.0	300.0	12.2364432848	11.2698889724	13.6101739593	78.55113947211	72.7919696543	83.85381899209	13.1299720525	12.00106269902	13.97174187568	78.948448708065	72.049718297092	86.057302781745	
300.0	330.0	4.05120891711	3.71649441837	4.4837081189	28.604941315672	26.496225551926997	30.18950901185	5.3654861149199995	4.893843532809999	5.81196427269	32.552219148144	30.004730399196	35.952346697458	
330.0	362.0	1.2695305388	1.13794878519	1.37133593897	10.34663380828	9.592225970423	11.042058521442	2.2126485687299997	2.006873667928	2.37064367272	14.4244058160421	13.3524891049865	15.5382461694726	
362.0	395.0	0.373786091548	0.336044979969	0.409427475861	3.5472870128240004	3.277519835244	3.870892249673	0.8332138330779999	0.755933762825	0.886024491173	5.754728438522299	5.2709442293651	6.1195879183581	
395.0	430.0	0.106800154834	0.0932047887523	0.114954102098	1.1562541379939	1.0745664910355002	1.2345497145014002	0.323063057694	0.296052785644	0.348145962727	2.18039999066246	2.04211089722659	2.3182583391247	
430.0	468.0	0.0292876986455	0.025782079601	0.0320304828433	0.37009432364010003	0.33941271862620004	0.38973083195839997	0.1145452716482	0.1051821329453	0.1256714570885	0.86943279644069	0.7719313299293601	0.90158196865441	
468.0	507.0	0.00625899261127	0.00562675430404	0.00709586444931	0.09830093157094	0.09013674607306	0.10590527217727	0.0450202683852	0.0429444712102	0.0507677787445	0.26258148724901403	0.243712371537209	0.27811672823556	
507.0	548.0	0.00148404042479	0.00130865084183	0.00166125523524	0.02771120587384	0.02517659071343	0.03004979690029	0.01576766417854	0.014147898652830001	0.018424446374759998	0.090934608286746	0.08183520944010529	0.09784164151994	

# yb1_ys0
133.0	153.0	288557.379341	276387.076684	313718.797071	402979.2423582	381097.2665264	426446.3592506	43193.415116799995	38527.447210900005	47667.0107442	39149.44108908	32321.457466860003	48765.709547410006	
153.0	174.0	125909.578017	114771.275991	133236.556018	199513.3204693	189492.64940589998	211682.9449674	22001.3756754	19785.028570989998	24005.8349741	20574.33503256	16914.91903183	24905.35244663	
174.0	196.0	56128.1699025	52311.1884967	61285.7661659	102482.12107199	97176.73216046	106745.49744951	11588.617165020001	10586.93785018	12613.8346264	11083.518389300001	9035.305927409	13494.01620389	
196.0	220.0	25509.574469	23494.0954809	27230.8799076	52143.36080961	49847.844798139995	53406.54558906	6196.1206632	5695.4833805	6693.97103807	5751.735236104	4835.167798758001	6907.812286628	
220.0	245.0	12092.5185122	11362.840692	12970.468599	27494.93914774	26387.259193240003	28278.99160151	3322.46613423	3055.8585941700003	3588.1632063899997	3255.2927696360002	2733.8441981650003	3845.582345284	
245.0	272.0	5454.00700976	5082.51825107	5890.37675695	14148.215627222	13632.678036944999	14420.160791868	1802.7237142230001	1671.792381628	1920.877780962	1779.2887481369999	1511.310238372	2122.348245447	
272.0	300.0	2579.58136728	2374.89351002	2763.24404718	7471.294424873	7157.849533812	7628.255603479	955.025834313	886.583300198	1014.4457238570001	982.7496819396	845.4877992862	1164.3548324333	
300.0	330.0	1213.90958249	1127.15855044	1298.4063372	3867.7824066619996	3730.29837637	3955.8140676290004	521.69362688	485.613072713	555.1140363869999	551.7584224765	471.74359101420004	641.6942612498	
330.0	362.0	551.218527328	504.731683078	595.66843355	1984.2879839023	1920.4074481532998	2011.225074186	279.594407329	260.67981804	293.995752411	296.9545479208	256.822650338	346.53726671839996	
362.0	395.0	261.897549849	242.458439269	281.655340989	1035.0496419398	1004.9581586106	1057.6893189764	149.1143228428	139.5782588942	157.5300998056	166.39974611437	143.7117439361	193.17489422828	
395.0	430.0	121.984061961	112.063948093	130.108539939	534.9947628412	515.6738619195	543.4465172017	78.8862942785	74.1340903514	82.4663326401	90.70801022482	79.05666727282001	104.65652270423	
430.0	468.0	54.4460371144	49.7124534647	58.9784925161	270.2060183172	261.9231088786	275.6581885403	41.527432410299994	38.9317989496	43.210488352	49.429054936819995	43.17267838765	56.520628240709996	
468.0	507.0	23.9127804076	21.6610484097	25.7763311902	131.9952399818	128.49330586893	134.67209764864	20.8162824564	19.60024994191	21.738858641100002	25.945576062129998	22.729295815097	29.568519734250003	
507.0	548.0	10.5148485955	9.62566138121	11.413134328	65.38207066097999	63.73752064445999	66.39252015541999	10.652459609480001	10.03771914503	11.12854737728	13.88001081435	12.200782512383	15.82087752544	
548.0	592.0	4.5106276174	4.10716709967	4.8265498262	31.78149009789	30.74887899765	32.06759182281	5.43969005776	5.05534044306	5.59587130266	7.124100365075	6.310464849792	8.017962911362	
592.0	638.0	1.84408593979	1.66470360353	2.00046741224	14.829840011715	14.433505161822	15.045997744916	2.5850363220099997	2.42059489626	2.67124452934	3.580239932947	3.1889234776029998	3.9954330282379997	
638.0	686.0	0.718303076377	0.654330913761	0.77755633164	6.664867745002001	6.48100060494	6.839563778714	1.212482527988	1.1419791018660002	1.2610704732990001	1.759186443441	1.5541573528087	1.9478103206933999	
686.0	737.0	0.279930236006	0.252341839716	0.300802007017	2.948035370138	2.8755290104449998	2.988276185438	0.549704537858	0.5191521639629999	0.569365328429	0.8239611891929	0.7381573125744	0.9242077881717	
737.0	790.0	0.0981122623522	0.0875344781871	0.107346649473	1.2212853861536002	1.1904657076197	1.2374699094819999	0.235620032842	0.222684082313	0.24518743756	0.37200526876580003	0.3307098439402	0.4135778083337	
790.0	846.0	0.0336200751732	0.0297707517673	0.0364350901718	0.4937734673741	0.4804263055363	0.5020311503736	0.098604165363	0.0930597265825	0.1028279284419	0.15868948092691998	0.14173543357701	0.17413859934702	
846.0	905.0	0.0104542962417	0.00923907308466	0.0114359503038	0.18376718525173	0.17468954700296002	0.18462591845579002	0.039294109500300003	0.0366368954588	0.0405783591709	0.06348719856404	0.05642985426376	0.06979207094076001	
905.0	967.0	0.0029456957365	0.00257543560744	0.00326666933793	0.061178832332670005	0.05897513121823	0.06241655719095	0.01411849066079	0.01338701701456	0.01477465365975	0.02365175334883	0.02088042839205	0.02579261862886	
967.0	1032.0	0.000754980785968	0.000656903008121	0.000824319439022	0.01859890986274	0.01766722958134	0.01898201420915	0.004838376910380001	0.00443875792053	0.00491411832947	0.0074272032261169995	0.006709221410601001	0.008167119019241999	

# yb1_ys1
133.0	153.0	51162.015636	48177.043249	54138.8003634	107943.87026699001	102300.56529862	112860.56784558	11845.5565509	10898.550109150001	12940.11564546	13362.873801644999	11263.567486561999	15948.945168684999	
153.0	174.0	19723.1330614	18500.7367481	20926.3103771	48139.20893111	45902.97798462	49937.16235064001	5699.55445237	5295.4687192	6184.10260069	6507.1673829540005	5583.682296824	7671.741370416	
174.0	196.0	7722.06762565	7188.06077859	8158.60457743	21803.01284923	20905.787023779998	22316.01414364	2712.14481092	2480.0254235	2923.5515875700003	3223.210007842	2741.055078422	3689.6526318899996	
196.0	220.0	3089.03831465	2875.34943121	3253.75224131	9933.761923467999	9511.30105274	10255.243860417999	1278.346109413	1185.693903751	1363.627866017	1560.3548389529	1365.6434687945998	1790.8267795602999	
220.0	245.0	1161.73609308	1092.08536972	1226.47047735	4379.312212262	4219.832643413	4464.365195504	584.4582510739999	547.342907229	622.875064264	756.1388280979	654.1712803969	872.4038077140001	
245.0	272.0	460.234391221	430.500321903	486.842959999	1959.7646061226	1892.2243335412	2001.0415413904998	270.953547488	253.515490662	285.512105276	369.0733321362	321.12712163659995	420.1879886863	
272.0	300.0	171.913834718	160.380774851	181.503848469	846.3554788957	815.6999694637	877.2693538389999	122.80019000659999	115.70111625019999	128.7821875436	169.440997063	149.25203103373002	191.74382738906	
300.0	330.0	65.2288531259	61.2141908388	69.1462222154	360.0313064244	348.10754296230004	370.2317745915	55.0518607916	51.0072314328	57.2661294253	78.43263216276999	69.09320546930999	88.95122660232	
330.0	362.0	23.5195700786	21.8013368542	24.9307750225	151.53635768623002	145.30157427408	154.47914227602	23.559168281399998	22.1484692774	24.6557354825	35.511424592610005	31.53394071693	40.04583021572	
362.0	395.0	8.28519163599	7.73630119324	8.86197167267	61.741623159	59.7905652894	63.450022645619995	9.95049071707	9.37342486261	10.46605585466	16.003696466596	14.39175550263	17.860595404125	
395.0	430.0	2.90103806718	2.68021750367	3.10175825398	24.7587616344	23.862816121153003	25.343565246532002	4.24744387437	3.96081609283	4.3317201892699995	6.806885340791	6.1711423528189995	7.575482803929	
430.0	468.0	0.929716064251	0.868614719252	1.02048477178	9.268249986253	8.911213543754002	9.505229706028	1.572097839354	1.474179485793	1.5843286253039999	2.951659597566	2.625359270814	3.230502198927	
468.0	507.0	0.27556411003	0.258424171375	0.296015828597	3.350862937595	3.198259998866	3.473202757232	0.6361570786399999	0.58376752293	0.6444355631759999	1.1233409015731999	1.0052731347059	1.2285426901993	
507.0	548.0	0.0784243823197	0.0718662309712	0.086788205358	1.1370325464203	1.0955669400136	1.1505382255495	0.22129085103399998	0.209108578669	0.23517449731099999	0.427717046168	0.37453539016599996	0.4834161362532	
548.0	592.0	0.0207351615038	0.0190708449015	0.0230057696245	0.3732783383601	0.3501728497741	0.3768775513495	0.07406393669780001	0.0686107401815	0.0772078219478	0.14939166958724	0.13454442708376999	0.16436760826896002	
592.0	638.0	0.00479717215497	0.00433214177334	0.00511047797978	0.10034104155429	0.09561614729667	0.10495266041442	0.0231014788127	0.021470329147599998	0.0243805262145	0.04630976019859	0.04174340628732	0.05143495307071	
638.0	686.0	0.000978353105749	0.000892899793016	0.00104237341749	0.02512738710934	0.024092564027080002	0.0261556935042	0.00600971978195	0.00566636451501	0.00638876158224	0.012912131872745999	0.011367688336486999	0.013815283158732001	

# yb2_ys0
133.0	153.0	27903.6117281	25719.991896	30544.0078123	90746.8474779	86888.73309843	93690.16423339999	9856.267117930001	9025.179703400001	10438.50430794	8195.274070497	7024.014404474	9791.12547763	
153.0	174.0	9386.75079623	8672.93039513	10110.704555	36199.00886904	34880.86302374	36763.66896599	3930.55926683	3628.31608625	4245.04956727	3459.722462849	2943.707237355	4013.015601673	
174.0	196.0	3065.32180162	2824.46374464	3351.16780311	14402.024079878	13943.638238846	14819.392759973001	1660.679980567	1552.489695232	1768.802209032	1413.0152791629	1207.6242433375999	1634.3571719312001	
196.0	220.0	917.71938195	827.646722137	994.333459074	5255.20635129	5138.137338498	5316.599517234	651.974632829	605.1706496300001	689.006289156	560.5802181936	484.2498987544	651.7889873035	
220.0	245.0	269.194789803	246.676070186	292.671713766	1886.4116526033	1849.317100131	1910.6805708523002	254.713276826	236.331784551	267.560496751	210.05156115760002	182.2534625422	242.18930151470002	
245.0	272.0	75.8174605979	69.0618857052	82.318106881	648.2746160452	637.0504002719	665.0013690748001	83.3244993356	81.09833135240001	88.0283741411	75.61029710338	65.07235534048	86.53903595879	
272.0	300.0	18.0681369272	16.0855603934	19.9890424787	200.42358343357	195.56503729041	201.18638033548	27.565986680199998	26.0451346712	29.2762400491	24.59744929963	21.28806809465	28.15907932094	
300.0	330.0	4.06946429943	3.71188988274	4.61539388152	57.53971328524	55.96101124236	57.750628974339996	8.33434664067	7.54351627802	8.852129431129999	7.145279693585	6.204026767109	8.202803601851	
330.0	362.0	0.7882805978	0.69617662708	0.880819699737	14.040796377933	13.711661816588	14.122386075275	2.12593667351	1.953200166323	2.23766141841	1.8561281788919999	1.580590262798	2.021485782671	
362.0	395.0	0.118281788207	0.09902350265	0.135001945299	2.7922625238850003	2.5380324513729997	2.7922625238850003	0.46798799457499995	0.434979920742	0.489633139102	0.3882251641387	0.3363403622997	0.4257949056835	
395.0	430.0	0.0137191708767	0.0115653500174	0.0160175062892	0.435298789906	0.39959325215679997	0.44229156730889996	0.0745089443292	0.0687356465113	0.0791387728196	0.0632723677584	0.054649890984810004	0.0716686763468	


###################################################################3################
# Channel breakdown of FC and LC NNLO coefficient d3sig/dp_T,avg/dy_b/dy^* (fb/GeV) 
####################################################################################
LOWER_X 	 UPPER_X 	 Y_gg_FC 	 Y_gg_LC 	 Y_qg_FC 	 Y_qg_LC 	 Y_qqb_FC 	 Y_qqb_LC 	 Y_qq_FC 	 Y_qq_LC 
# yb0_ys0
133.0	153.0	41443.8797313	24288.8469621	39142.52030838	9347.92362302	2308.4367153599997	200.226939169	6557.279334511	1591.7792034489999	
153.0	174.0	18166.543881	9845.02605722	23483.18292721	5726.716261424001	1356.655621238	363.81475956300005	2738.802133968	626.55201604	
174.0	196.0	11329.5845837	6421.6657164	9876.0007112	3714.445742109	603.1078780329999	232.05799685300002	1499.654157598	511.81094593399996	
196.0	220.0	6150.71756361	3645.46148581	5739.301214945	2306.8718239299997	279.335760812	82.70180506	824.384333884	286.120193235	
220.0	245.0	2438.23601347	1508.88369433	2927.41966615	1155.735677651	279.337631958	128.0529445624	381.5616094293	187.7190997913	
245.0	272.0	1779.52244136	1079.39653344	2136.771096305	964.169782595	116.40497092390001	59.7733103933	299.2574261542	118.578543706	
272.0	300.0	835.316810184	617.314034827	1001.713797652	582.5849010661	75.227585054	50.836970942899995	105.0580528091	67.8269018784	
300.0	330.0	528.217213894	333.686601555	728.8039070714001	325.1862734279	40.604087845600006	22.28826519508	101.4189149933	58.9891729275	
330.0	362.0	264.473389361	200.83224066	345.3860840638	238.72854967770002	22.92976112145	21.7503814421	38.00718886499	36.72305409298	
362.0	395.0	180.535991508	106.632942427	264.8157501297	133.78901124409998	18.1448808108	11.2912621879	38.39734033961	24.44847129012	
395.0	430.0	88.3860907416	61.218175827	140.9671866366	87.52058737416	10.587233482390001	8.20710136282	23.908778340850002	19.19200304117	
430.0	468.0	47.6924983844	38.842167192	81.36094747042	57.665714426	7.11852183545	5.9363119092200005	11.894333331138	13.7847452384	
468.0	507.0	29.5950840538	21.3068868447	50.227739616950004	35.18879838046	4.16379219538	3.18872425329	6.711569444883	8.222509488370001	
507.0	548.0	14.9833257098	12.0860733736	30.087109071340002	22.15658988982	2.6006022285599997	2.16615501956	6.719488368138999	6.650388134658	
548.0	592.0	8.31082026665	6.93201276629	20.558791001379998	13.72501422792	1.342286200498	1.109469646619	3.5730494296960003	4.4715404864509996	
592.0	638.0	4.78863581122	4.12813791148	11.566513475662	9.110050698884999	1.022937404535	0.9352138134879999	2.1301482135026	3.117257476796	
638.0	686.0	2.50419597047	2.12010358466	6.779589032312	5.179805423423	0.6736119079439999	0.5415127865510001	1.6747266152879	2.180434822752	
686.0	737.0	1.44979974111	1.26830328412	4.164790081261	3.40767258657	0.355628818362	0.31346734837900003	1.103190890482	1.4869719632176999	
737.0	790.0	0.792406827609	0.697057692657	2.533722340771	2.0425970341440003	0.25268037379700004	0.216540000766	0.7450982122527999	1.0356126222959001	
790.0	846.0	0.461615481257	0.404543341124	1.5486133762876002	1.2786836336079	0.1451367326808	0.1266263648917	0.53659314643861	0.6993626533210999	
846.0	905.0	0.245214783229	0.21425973376	0.8866273523821999	0.7424266550869001	0.0750012719681	0.06647296265710001	0.33407887003312997	0.4727169837128	
905.0	967.0	0.129948544796	0.113174412094	0.5178447853632	0.43018494099079996	0.0495918367278	0.0438194796726	0.20521049109280998	0.31086697157091	
967.0	1032.0	0.0663318989201	0.0599976117769	0.29179943722089996	0.2522203882493	0.028343848865500003	0.0225968196381	0.14340951208419	0.19457176661205	
1032.0	1101.0	0.0358358176867	0.032160229747	0.16313575059883	0.14501029063291	0.0162082310947	0.01443749920382	0.097125037108921	0.13617049066473	
1101.0	1172.0	0.017678266054	0.0167415120445	0.09597649867001001	0.08425579227432	0.01111480518802	0.00944693817008	0.058099998650772	0.08121485073767	
1172.0	1248.0	0.00930342189217	0.00844051148228	0.05096294778197	0.04633880710509	0.00522225352857	0.0048296605652200005	0.034336720163561	0.051375826828524	
1248.0	1327.0	0.00450465111201	0.00419784498315	0.027026054444258	0.024969705897104	0.00297998290892	0.0026432878087100002	0.022053694469682	0.030871005775302	
1327.0	1410.0	0.00222338708153	0.00203833308112	0.015121271076243	0.013958007787858	0.001812150933075	0.0016188561960880001	0.012358878673063	0.018639397673765	
1410.0	1497.0	0.000989054680333	0.000932930366694	0.007617751408526999	0.007151846667288001	0.000987865866845	0.000911045503017	0.0074721069711706	0.011016312827297599	
1497.0	1588.0	0.000449929841004	0.000432580207657	0.003898021473533	0.00368421469808	0.0005069197377960001	0.000451590048377	0.0044201533335661	0.0060185044319415	
1588.0	1784.0	0.000129769762195	0.000125981141894	0.0012579129386155	0.0012171774236591	0.0001877222468884	0.00016374180477479999	0.00176134587408998	0.0025148149064627002	



